Abstention Errors and Segment Support in CUAD: An Auditable Contract-Extraction Case Study

Contract-clause extraction benchmarks measure reference recovery, but interpreting a system for review assistance also requires measuring unnecessary output and the evidence available within categories. This paper presents a retrospective, reproducible evaluation of a fixed public RoBERTa checkpoint on CUAD's published 102-contract test split. Candidate generation is preserved from an earlier frozen run; matching errors are corrected and category thresholds are reselected on 62 training-split contracts using the original 90% recall target. The corrected operating point recovers 82.2% of reference spans at 8.2% CUAD precision. Of 30,464 returned candidate strings, 19,562 occur on questions with no annotated answer. The system answers 1,335 of 2,938 such questions, a 45.4% false-positive rate (95% contract-bootstrap interval: 43.3-47.9%). Matching candidates constitute 20.3% of returned strings, illustrating why reference-based precision and candidate-level review burden require different denominators. Only nine of 41 categories have at least 30 positive and 30 negative contracts; this count changes to 18 and two under support minima of 20 and 40. Two categories have no negative contracts, making their no-answer false-positive rates undefined. These findings describe one checkpoint, decoder, and threshold policy. Earlier test access and uncertain checkpoint training overlap limit confirmatory interpretation. The paper supplies the original and corrected analyses, predictions, and software checks as ancillary artifacts; it establishes neither a new release criterion nor production readiness.

==> anc/DATA_ATTRIBUTION.md <==
# CUAD data attribution

Source: The Atticus Project, Contract Understanding Atticus Dataset (CUAD) v1.
Dan Hendrycks, Collin Burns, Anya Chen, and Spencer Ball. CUAD: An Expert-Annotated
NLP Dataset for Legal Contract Review. NeurIPS Datasets and Benchmarks, 2021.
https://arxiv.org/abs/2103.06268
https://www.atticusprojectai.org/cuad

Dataset license: Creative Commons Attribution 4.0 International (CC BY 4.0).
https://creativecommons.org/licenses/by/4.0/

The source contracts, reference annotations, and saved model predictions are
distributed in a lossless structural encoding under compact/. Contract text is
stored once and repeated passages are represented by exact character spans.
The included restoration script recovers the original train_separate_questions.json,
test.json, and prediction files byte for byte and verifies their original hashes.
Analysis outputs and figures are derived from those materials; changes to scoring
and interpretation are documented in CORRECTION_PLAN.md and the paper.
No endorsement by the original dataset creators is implied.


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Zeki Emre Tekin

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

This license applies to study-authored code. CUAD data and annotations retain
their separate CC BY 4.0 terms; see DATA_ATTRIBUTION.md.


==> anc/README.md <==
# Corrected CUAD analysis: ZET-EVAL-A-002

This is a retrospective reanalysis of saved predictions from ZET-EVAL-R-001.
The original code, source data, thresholds, manifests, predictions, and reports
are preserved. The four large input files are supplied in a lossless structural
encoding that restores their original bytes. The current paper and
`CORRECTION_PLAN.md` explain the scientific corrections.

## Recompute from the ancillary directory

Extract the submission ZIP into a new directory, then change into its `anc/`
directory. All commands below run from `anc/`. If downloading ancillary files
individually, retain the directory structure shown in `SHA256SUMS.json`.

```sh
python3 -m venv .venv
.venv/bin/python -m pip install -r paper/analysis_v2/requirements.txt
.venv/bin/python paper/analysis_v2/check_archive.py
.venv/bin/python paper/analysis_v2/compact_data.py --restore
.venv/bin/python paper/analysis_v2/analyze.py --root . --out recomputed
.venv/bin/python paper/analysis_v2/verify.py --root . --out recomputed
.venv/bin/python paper/analysis_v2/make_artifacts.py --metrics recomputed/corrected_metrics.json --out regenerated_figures_and_tables
```

No model download, model inference, API key, or network connection is required
after installing these dependencies. The files under `compact/` store contract
contexts once and replace repeated question strings and text passages with
dictionary entries or exact character spans. They are ordinary JSON files,
not nested compressed archives. No document, annotation, candidate, score, or
execution record has been discarded. The restoration script recovers both
original source JSON files and both prediction JSONL files, verifies their
original SHA-256 hashes, and refuses to replace differing existing files.
This permits checking every reference and returned character span against the
original source documents. Restoring inputs locally requires about 133 MB of
additional space. Do not add these restored copies to the arXiv submission.

The numerical reference environment is Python 3.12.14, NumPy 2.3.5, and ReportLab
4.4.9. Integer counts should agree exactly. Small floating-point or rendering
differences with other environments should not be treated as new findings.
The reference report includes its runtime, so byte-identical output hashes
require the same environment as well as the same inputs. Bootstrap intervals
condition on the selected thresholds and saved predictions.

## Additional upstream verification

The delivered verification record also includes comparisons against the upstream
CUAD functions at the revision recorded in `vendor/source.json`. The upstream
source is not bundled; to repeat those additional checks, download `evaluate.py`
from that exact revision of https://github.com/TheAtticusProject/cuad and run:

```sh
.venv/bin/python paper/analysis_v2/verify.py --root . --out recomputed --upstream /path/to/evaluate.py
```

The verifier checks its SHA-256, extracts only `get_jaccard` and
`compute_precision_recall` from the syntax tree, and executes those unchanged
function bodies without the upstream file's data-loading code or unrelated
dependencies. Memoization changes performance only. Independent count checks use
a separate nested-loop implementation and do not import `analyze.py`.

## Analyses and interpretation

- `historical`: original scorer and original thresholds, retained for comparison.
- `rescored_fixed_thresholds`: official matching with the original thresholds.
- `corrected`: official matching with thresholds reselected on the same expanded
  selection rows using the original target and fallback rule. This is the main
  paper's operating point.

The selection file has 3,386 rows but 2,542 distinct contract/category pairs across
62 contracts. The frozen S5 bands count positive expanded training rows, not
positive contracts. The full original segment membership remains unchanged.

The main report contains every one of the original 541 segment rows plus eight
supplemental normalized-type rows. Terms such as `preregistered` and
`sufficient_for_release_conclusion` inside the original support records are
historical field names. In this retrospective paper they mean the original
registry and its chosen support screen; they do not establish external
preregistration or certify release readiness.

The old README, protocol, and audit documents are supplied as historical records.
They include statements superseded by this paper, including scorer equivalence
and incomplete accounts of test access. They are not additional current claims.
The paper does not assert that its selection set was unseen in checkpoint
training, that the test set was never accessed, or that a new independent
validation was performed. Local hashes establish content consistency only.

## Files and rights

`SHA256SUMS.json` lists every archived file except that manifest itself. The
archive excludes the author's unrelated project and counsel documents, credentials,
model weights, caches, and temporary rendering files.

CUAD source contracts and annotations are redistributed with attribution to
The Atticus Project under CC BY 4.0. See `DATA_ATTRIBUTION.md`. Study-authored code
is distributed under the accompanying MIT license. Third-party model weights and
the upstream evaluator are not redistributed. The original model card is cited
in the paper and the source record contains its observed training-provenance limit.

These verification results are software checks, not external human peer review
or legal adjudication.


==> anc/SHA256SUMS.json <==
{
  "DATA_ATTRIBUTION.md": "9bf6005da38a981a0b2ea84e33aad7c38628f44665ce005d98de3f2b2639f592",
  "LICENSE": "fd9ebd13b4eb1002ec259f12b359c77154d81fc29326802e29f09082ea31bc7f",
  "README.md": "1dea02fb4da158d110a411a8c844060cc291e7b2de4b46f3daea5bc5bb9e255d",
  "compact/manifest.json": "d318e472ca8af8a900aa701f6bcac451add7f5e7a772f00e43a1ca578836287b",
  "compact/test.json": "b75c7ae79cae83f945b2ab59228ebe010fb3da29d16fbdd444ecf7703db55510",
  "compact/test_predictions_ZET-EVAL-R-001.json": "28aea17b5687859307a18f0982d4005099e7b1871c9465187196aeb48ec1459d",
  "compact/train_separate_questions.json": "b17172e8530729e5082dfdf8193945c8960ae9e0a9672a03c8b5b4b845ae2bdf",
  "compact/validation_predictions.json": "5651b303734084e08296418a115b5d8e572eb9c6df988136785e7d613a4677e4",
  "config/evaluation_config.json": "b03171b44500065cf5419f750f213797611308482a6d311df422119c220e996f",
  "docs/ANALYSIS_PLAN_ADDENDUM.md": "8835c1a02dd4a40f3a5f6fb34a3af19cc7aa5c1a60bb9688deed13478a6c4378",
  "docs/POST_EXECUTION_AUDIT.md": "913b13aaa72e53137a5ae798b7a9273e241158253bc7123b611284078c946d94",
  "docs/PRE_EXECUTION_AUDIT.md": "fc8a36795acabfcc21ed35745ed20289ba627760e0d734db741bbbf2867e7ddb",
  "historical/README_original.md": "ea7b2098518d4b38021db9be484312a76c16a916ec17ce5d7ed9df41a72133e9",
  "historical/protocol_original.txt": "6f20d798eedcf0682e0adbb4eed60e481a62afc2e613fc2ed0f5c6ad9bf9b774",
  "historical/protocol_source.json": "d607ad4ec5ecd927e18c23fbb70f6a404e368b93873bd5694920eda229e2c480",
  "manifests/ZET-EVAL-D-001_dataset_manifest.json": "8306be059da8cd3447e2d36a60714c6220149ed9324de2e44d15c163e6a159a7",
  "manifests/ZET-EVAL-M-001_metric_report.json": "3fb03b28d88df71e0f60d13f31f23388a9678d5057a5c21ade6eaa9ba35720f7",
  "manifests/ZET-EVAL-R-001_result_seal.json": "016bdbf0eff66c5d6f6afbf986a367cd7ccf822f2d9109c9a9ffbc59bcea9e00",
  "manifests/ZET-EVAL-R-001_run_manifest.json": "397c0fdccfa5626bbb342c37b35041390aca145e91f86be46774125054b9fcc4",
  "manifests/ZET-EVAL-S-001_segment_registry.json": "a19acad005f9506eb7f0d121d532806fd2a7749dd5769bbf85c76cf6946ec16f",
  "manifests/ZET-EVAL-SPLIT-001_split_registry.json": "05baf36ae0e4d651d22786d1b5ea920e565d4ad849354c718820afe4b946307e",
  "manifests/ZET-EVAL-T-001_threshold_record.json": "d0287c3b7da089261024ffe8921764c166cd583e9aacf3652def11336a904b3e",
  "paper/analysis_v2/CORRECTION_PLAN.md": "e91eca16f77bbf1babf1bf1b2b4f820b639e743101a4a63a6aad26b2cb16a8be",
  "paper/analysis_v2/README.md": "1dea02fb4da158d110a411a8c844060cc291e7b2de4b46f3daea5bc5bb9e255d",
  "paper/analysis_v2/analyze.py": "d27c33b519e02bd24b94e5dd1f43afd4a408a3b61a5f2c9a8c9f6cb11dcab000",
  "paper/analysis_v2/check_archive.py": "ef108bfe1bff45f4e0c6f56477a4a5e0b50aa0ead4c2c625709fdd49a05e1fff",
  "paper/analysis_v2/compact_data.py": "448a52d85ffa016f09fda0e15cdcb38ee527cb188cd90b8efa35b31e19a8c036",
  "paper/analysis_v2/make_artifacts.py": "acbabe24abe2e986fea3f39530d556f2e47d8ef05d8ae2ea031bb973fc7fadce",
  "paper/analysis_v2/output/corrected_metrics.json": "a6224aa2ea9f0efe8ab19f1fdf674a4e52601b8787372c8e1d92688687f441f2",
  "paper/analysis_v2/output/question_counts.jsonl": "8dab5f08f8ee60dfa6237fcc859ea3481a32397d59008c8dd01b40f716c263f6",
  "paper/analysis_v2/output/verification.json": "1ddc3a11223936a81c975caf326d284b4ff41d23d7933b4ec452359abe50fa62",
  "paper/analysis_v2/requirements.txt": "eb3daab19eca841331ddd4012bd7e6eb9a2c353af6dc348042f6b850336ca79e",
  "paper/analysis_v2/vendor/source.json": "e27b88e11aab865dbb4a9406fcd65ea4db8e815d0a9c6e699153339453b19d4d",
  "paper/analysis_v2/verify.py": "ca688d99dd2039ef65f706c925a09df5dff9051e2e3c3b5509efc175ecefc118",
  "requirements.txt": "4f05d1333cc5ed594eaebfe8d5706962fcea3e7e4266decde73ac627c203b460",
  "results/ZET-EVAL-C-001_case_study_report.md": "69106dc53f0b635f329ac52bf1b31a970c2d53b8f11493da0d17e9ae5295e603",
  "results/raw/test_predictions_ZET-EVAL-R-001.jsonl.complete.json": "e6d1488764a88007a30a157f45e2c69cdb56f95e12e023bae5ebd29ce781279f",
  "results/raw/validation_predictions.jsonl.complete.json": "6d98fa7df0a3a9cd1455d1b5d0674eeeaa6f7364e34e6846b3ed14e2687b96d5",
  "run_stage1.sh": "302b0a3afe21c5f1acc3cf6e1df9242f13ab400f73c60abf6336090c3880786e",
  "run_stage2_calibrate.sh": "2b841ce8393be1ae21e583955ab6411acebaf01aa8300f7a2f34c40ee9442df0",
  "run_stage3_validation.sh": "7bcc06df14a5d507432b7ee24e754ae1e2d5479c732f0c3205decfa086518fcb",
  "run_stage4_test.sh": "4d359fda49827c933ce34d60845951abd385bc6e1f2ecf89611471a6d49b7994",
  "run_stage5_analyze.sh": "ca37b24c2cdab633c514f454c0134447ef13f9ccf40efaf232d4bda4c0bb0d16",
  "src/cuad_eval/acquire.py": "5a557fd90dfa85cdd557e6d92616d6ac23bf82b2bac811c5f0055522ccda9bfa",
  "src/cuad_eval/analysis.py": "48aa0eee28bef7188b0527ce286b62e8c972105cfbebc4883202ebd2b5bd900f",
  "src/cuad_eval/matching.py": "c24a92c792675ec451a017dee3ed4cc02a67faec924ed7651094d3dfe103c30c",
  "src/cuad_eval/metrics.py": "e39fd96a4e874d6ac1698d82eceefe842342b6529ba8dde92387daac05de8060",
  "src/cuad_eval/predict.py": "88c7a1af518463684e6b9b222c6d2f43af27fd305a03c43eabd2a93a124a5674",
  "src/cuad_eval/runmanifest.py": "934164f1a4232b4c987717290e4ce133e6f80c6101b2ec54ada93f7de210558f",
  "src/cuad_eval/segments.py": "59325fc5dd22c71d84d580cce6e63f37ffd3d8caedcbccdb9d7d3eafad45c79d",
  "src/cuad_eval/splits.py": "587d81338fd7d6a60b70ae4ab6fe8c5a3777a46492983a3f47709f091a8b10fe",
  "src/cuad_eval/thresholds.py": "e8f975696b6c1355332a69c5b91cdf39e36fe5a8384c3fcfc288427cd117c3e5"
}


==> anc/compact/manifest.json <==
{
  "format": "cuad-lossless-inputs-v1",
  "files": [
    {
      "original_path": "data/cuad_v1/train_separate_questions.json",
      "compact_path": "compact/train_separate_questions.json",
      "kind": "source",
      "original_bytes": 35065844,
      "original_sha256": "7de21d2bb741ac939e2a839ef9640634a5e0f9f40ea2b82c6833baf7db33dab4",
      "compact_sha256": "b17172e8530729e5082dfdf8193945c8960ae9e0a9672a03c8b5b4b845ae2bdf"
    },
    {
      "original_path": "results/raw/validation_predictions.jsonl",
      "compact_path": "compact/validation_predictions.json",
      "kind": "predictions",
      "source_path": "data/cuad_v1/train_separate_questions.json",
      "original_bytes": 40413420,
      "original_sha256": "0d265bb9d1069253808e1821b7750681f1939323252d7f607fdbe636d64b1989",
      "compact_sha256": "5651b303734084e08296418a115b5d8e572eb9c6df988136785e7d613a4677e4"
    },
    {
      "original_path": "data/cuad_v1/test.json",
      "compact_path": "compact/test.json",
      "kind": "source",
      "original_bytes": 7378232,
      "original_sha256": "007b6a40b0c65247f881627375c3d2e9b6aeeb5dfa89957494feed0765a1a073",
      "compact_sha256": "b75c7ae79cae83f945b2ab59228ebe010fb3da29d16fbdd444ecf7703db55510"
    },
    {
      "original_path": "results/raw/test_predictions_ZET-EVAL-R-001.jsonl",
      "compact_path": "compact/test_predictions_ZET-EVAL-R-001.json",
      "kind": "predictions",
      "source_path": "data/cuad_v1/test.json",
      "original_bytes": 49687511,
      "original_sha256": "e564a78fb74cda2e93acca22695f3a520ba7fe3c037b31c94a989bbcec878977",
      "compact_sha256": "28aea17b5687859307a18f0982d4005099e7b1871c9465187196aeb48ec1459d"
    }
  ]
}


==> anc/config/evaluation_config.json <==
{
  "artifact_id": "ZET-EVAL-CFG-001",
  "protocol": "ZET-EVAL-P-001 v0.1 with pre-execution addendum 2026-08-20",
  "system_under_test": {
    "model": "akdeniz27/roberta-base-cuad",
    "revision": "217bb9b5c398658157a0d906df3577643507671e",
    "revision_resolved_at": "2026-08-20T19:18:41-07:00",
    "source": "https://huggingface.co/akdeniz27/roberta-base-cuad"
  },
  "decoding": {
    "max_seq_len": 512,
    "doc_stride": 128,
    "max_answer_tokens": 512,
    "n_best": 20
  },
  "matching": {
    "method": "CUAD word-set Jaccard",
    "jaccard_threshold": 0.5
  },
  "threshold_selection": {
    "unit": "candidate source span",
    "recall_target": 0.9,
    "rule": "highest validation threshold attaining target recall; otherwise minimum candidate threshold and record shortfall"
  }
}


==> anc/docs/ANALYSIS_PLAN_ADDENDUM.md <==
# Pre-execution analysis-plan addendum

**Artifact:** ZET-EVAL-P-001-A1  
**Date:** 20 August 2026  
**Status:** Frozen with the analysis code before the locked test run  
**Applies to:** CUAD Case Study 1 only

This addendum resolves ambiguities and implementation defects found before any
model prediction was generated in this workspace. It does not revise Protocol
v0.1 retroactively. Results must cite Protocol v0.1 together with this addendum
and must identify the provisions below as clarifications, corrections, or
supplemental analyses.

## 1. Test boundary

- Calibration uses 40 questions from the validation carve-out, never the
  official CUAD test file.
- Public test annotations may be used before inference only to enumerate fixed
  segment membership and support counts. No test prediction, error, score, or
  model output may be inspected before the threshold record and run manifest
  are frozen.
- A completed locked-test output is sealed by SHA-256. A second completed run
  under the same run ID is refused; an interrupted run may resume only when its
  execution identity matches exactly.

## 2. System and decoding configuration

- System under test: `akdeniz27/roberta-base-cuad`.
- Exact model revision: `217bb9b5c398658157a0d906df3577643507671e`.
- The authoritative configuration is `config/evaluation_config.json`.
- Model, revision, input, split, decoding, device, batch size, and configuration
  hashes are repeated in every prediction row. Mixed-configuration resume is
  refused.
- The model returns up to 20 distinct candidate source spans per question. This
  is necessary because CUAD may contain multiple reference spans for one
  question. A single-best-span implementation would impose an artificial recall
  ceiling.

## 3. Matching and threshold selection

- Primary matching follows the official CUAD word-set Jaccard normalization:
  lowercase; remove period, comma, semicolon, and colon; replace slash with a
  space; Jaccard threshold 0.50.
- At a threshold, every distinct candidate span at or above the threshold is
  returned. Each reference matched by any candidate is a true positive; every
  unmatched reference is a false negative; every candidate matching no
  reference is a false positive.
- A category threshold is the highest validation candidate-confidence value
  that attains 90% reference-span recall. If 90% is unattainable, the minimum
  candidate threshold is recorded and the shortfall is preserved. A category
  with no validation reference span receives no threshold and always escalates.
- Locked-test AUPR and precision-at-recall are descriptive benchmark measures.
  They never replace a validation-selected threshold.

## 4. Segment implementation

All preregistered S1-S8 views are retained.

- **S1:** each clause category.
- **S2:** the three CUAD clause families.
- **S3:** the raw title-derived contract-type value is preserved, as Protocol
  v0.1 says. Because that field is highly fragmented, an eight-family normalized
  view is also reported as **S3N, supplemental**. S3N never replaces S3.
- **S4:** training-derived document-length quartiles are retained even though
  the resulting test buckets have roughly 25 contracts and therefore fail the
  protocol's 30-contract support rule. Length is measured with a fixed,
  environment-independent definition: Python whitespace-separated tokens.
- **S5:** training category-positive counts are grouped by training-derived
  tertiles into rare, medium, and common.
- **S6:** responsive-span present versus no-answer.
- **S7:** training-derived quartiles of the longest reference span per positive
  question, measured in whitespace-separated tokens.
- **S8:** category × document-length quartile and clause-family × raw contract
  type. Unsupported intersections remain visible and descriptive.

## 5. Sample sufficiency

Support is metric-specific. Recall requires at least 30 independent positive
contracts. False-positive analysis requires at least 30 independent negative
contracts. A two-sided release conclusion requires both. Positive-only S6/S7
rows are gated for recall; the S6 no-answer row is gated for false-positive
analysis. Every row retains all counts even when a gate fails.

## 6. Uncertainty and error review

- Precision and recall include Wilson intervals as a supplemental
  independence-based reference.
- Primary uncertainty is a 1,000-resample contract-clustered percentile
  bootstrap with seed 20260805.
- Automated screening may assign reproducible hints only for F1, F2, F3, and
  F6. F4, F5, F7, and F8 require source context or qualified human judgment and
  remain unadjudicated until that review occurs. Document length alone is not
  evidence of truncation failure.
- The logit-difference confidence is not a calibrated probability. Brier score
  and expected calibration error are therefore not reported.

## 7. Claims boundary

All 41 categories remain human-review-only. Threshold passage is an evaluation
measure, not authorization for autonomous handling. Case Study 1 cannot by
itself establish legal compliance, safety, production readiness, or portability
to another domain.


==> anc/docs/POST_EXECUTION_AUDIT.md <==
# Post-Execution Audit — ZET-EVAL-R-001

**Audit date:** 21 August 2026  
**Scope:** locked prediction evidence, result seal and frozen Stage 5 outputs  
**Decision:** automated execution complete; result remains evaluation-only

## 1. Locked-test completeness

| check | observed | result |
|---|---:|---|
| JSONL rows | 4,182 | pass |
| malformed rows | 0 | pass |
| unique question IDs | 4,182 | pass |
| unique contracts | 102 | pass |
| clause categories | 41 | pass |
| execution identities | 1 | pass |
| measured feature windows | 140,359 | pass |

Every prediction row records model
`akdeniz27/roberta-base-cuad@217bb9b5c398658157a0d906df3577643507671e`,
configuration `ZET-EVAL-CFG-001`, Apple MPS, batch size 32 and the same test
input hash.

## 2. Hash and seal verification

| artifact | SHA-256 |
|---|---|
| frozen run manifest | `397c0fdccfa5626bbb342c37b35041390aca145e91f86be46774125054b9fcc4` |
| locked predictions | `e564a78fb74cda2e93acca22695f3a520ba7fe3c037b31c94a989bbcec878977` |
| prediction completion record | `e6d1488764a88007a30a157f45e2c69cdb56f95e12e023bae5ebd29ce781279f` |
| result seal | `016bdbf0eff66c5d6f6afbf986a367cd7ccf822f2d9109c9a9ffbc59bcea9e00` |

The completion record matches the prediction row count and prediction hash.
The result seal matches the run-manifest, prediction and completion-record
hashes. The frozen state re-verified immediately before Stage 5.

## 3. Metric consistency

The aggregate metric counts equal the sum of the 41 per-category records:

| count | aggregate | category sum |
|---|---:|---:|
| recovered references (TP) | 2,053 | 2,053 |
| unmatched predictions (FP) | 25,275 | 25,275 |
| missed references (FN) | 590 | 590 |
| reference spans | 2,643 | 2,643 |
| returned candidate strings | 30,331 | 30,331 |

The official CUAD counting convention treats each recovered reference as a true
positive and each candidate matching no reference as a false positive. Multiple
candidate variants can match the same reference; consequently, raw returned
candidate strings need not equal TP + FP.

The locked-test decision metrics are micro precision 0.075124, recall 0.776769
and F1 0.136999. All three contract-clustered intervals used 1,000 bootstrap
draws.

## 4. Segment consistency

The metric report contains 549 segment rows:

- 541 preregistered rows, of which 22 meet their metric-specific support rule
  and 519 do not;
- 8 supplemental S3N rows, all insufficient;
- 9 of 41 S1 clause-category rows are fully supported;
- S3 remains the raw title-derived view; S3N is not substituted for it;
- S4 remains the registered training-derived quartile view;
- S5, S7, S8A and S8B are present.

Insufficient rows are retained as descriptive outputs and are not used for a
release conclusion.

## 5. Failure-screening consistency

The failure log contains 2,221 rows:

| automated hint | rows |
|---|---:|
| F1 | 80 |
| F2 | 1,337 |
| F3 | 587 |
| F6 | 217 |

The log contains no automated F4, F5, F7 or F8 labels and no non-null human
adjudications. Contextual review therefore remains outstanding.

## 6. Claims audit

The generated reports consistently state:

- decision state `evaluation_only`;
- all 41 categories remain human-review-only;
- operational automated coverage is 0%;
- operational escalation rate is 100%;
- confidence is not treated as a calibrated probability;
- test-derived benchmarks are descriptive and do not replace validation-frozen
  thresholds;
- no claim of legal compliance, safety, production readiness or portability is
  made.

The pre-execution audit disclosed that a legacy calibration path had accessed
`test.json` before formal freeze. The corrected locked pass was not partially
analyzed and the final evidence chain is freeze-controlled, but the study must
not be described as having a never-accessed holdout from project inception.

## 7. Version-history audit

The local history preserves separate commits and tags for the pre-execution
audit, Stage 1, validation, freeze and sealed locked test. Raw validation and
test predictions and their completion records are committed; calibration
scratch outputs remain ignored.

No public remote, release, publication or DOI was created or claimed during this
execution.


==> anc/docs/PRE_EXECUTION_AUDIT.md <==
# Pre-execution implementation audit

**Reviewed:** 20 August 2026  
**Empirical status at review:** no local dataset, model prediction, threshold
record, run manifest, or test result was present.

## Blocking findings

1. The calibration script targeted `test.json`, contradicting the locked-test
   boundary.
2. S5, S7, and S8 were absent from the segment registry, despite being
   preregistered in Protocol v0.1.
3. S3 normalized title-derived types and replaced the preregistered raw view;
   the normalization was not identified as supplemental in the artifact.
4. S4 used character tertiles instead of the preregistered training-token
   quartiles. This avoided, rather than honored, the protocol's insufficiency
   finding.
5. The matcher removed punctuation and articles beyond the official CUAD
   normalization.
6. The prediction runner retained only one span, so questions with multiple
   reference spans could not be evaluated as specified.
7. The threshold confusion matrix treated an incorrect span on a positive item
   as a negative-class observation. This understated false negatives and could
   misstate threshold metrics.
8. The model SHA was recorded but not enforced during validation/test, and the
   freeze verifier did not compare the model revision.
9. `runmanifest.py` and the not-yet-built Stage 5 analyzer were absent from the
   analysis-code hash. Analysis therefore was not frozen before the test.
10. Resume silently ignored malformed JSON and did not reject configuration
    drift, permitting a mixed or corrupt prediction file.
11. Dataset verification rewrote the first-access timestamp, contradicting the
    claim that a rerun reproduced immutable artifacts.
12. The folder was not a Git repository despite documentation claiming that
    version history was part of the provenance design.

## Remediation status

- Items 1-11 are addressed in the pre-execution code and analysis-plan
  addendum. They remain subject to unit, integration, and end-to-end checks.
- Item 12 requires local repository initialization before empirical execution.
- External publication, remote push, DOI creation, legal review, and qualified
  failure adjudication are outside an automated local run and remain separate
  human-controlled steps.


==> anc/historical/README_original.md <==
# CUAD Case Study 1 — Segment-Aware Reliability & Release-Readiness Evaluation

Reference implementation of **Evaluation Protocol ZET-EVAL-P-001 v0.1**
(Zeki Emre Tekin, 5 August 2026), with the pre-execution addendum dated
20 August 2026, applied to the Contract Understanding Atticus Dataset (CUAD) v1.

**Status (21 August 2026):** Automated execution is complete through the frozen
Stage 5 analysis for run `ZET-EVAL-R-001`. The result remains
**evaluation-only**: every clause category requires human review, and the
context-dependent F4/F5/F7/F8 failure modes have not been adjudicated by a
qualified reviewer. Public release, DOI minting and the working paper remain
pending.

## Locked-test result

At the category thresholds frozen on the validation split, the 102-contract
official holdout produced:

| measure | result |
|---|---:|
| questions | 4,182 |
| reference spans | 2,643 |
| micro precision | **7.5%** (contract-bootstrap 95% CI 6.7–8.3%) |
| micro recall | **77.7%** (contract-bootstrap 95% CI 74.3–80.9%) |
| micro F1 | **13.7%** (contract-bootstrap 95% CI 12.3–15.0%) |
| macro precision / recall / F1 across 41 categories | **22.3% / 77.4% / 29.7%** |
| descriptive locked-test AUPR | **45.0%** |
| precision at 80% recall | **16.6%** |
| precision at 90% recall | undefined; maximum observed recall was 83.7% |

The deterministic screen flagged 2,221 questions with at least one false
positive or false negative: 80 F1 hints, 1,337 F2 hints, 587 F3 hints and 217
F6 hints. These labels are screening aids, not final contextual adjudications.

The result does **not** support autonomous contract handling. The registered
consequence mapping requires 100% human review, so operational automated
coverage is 0% and escalation is 100%.

See the concise [locked-test report](results/ZET-EVAL-C-001_case_study_report.md),
the machine-readable [metric report](manifests/ZET-EVAL-M-001_metric_report.json)
and the [failure log](results/ZET-EVAL-F-001_failure_log.jsonl).

## What the aggregate hides

Only 9 of 41 clause-category rows satisfied the protocol's support rule for
both recall and false-positive conclusions. Their locked-test F1 scores still
ranged from **7.5%** (*Minimum Commitment*) to **64.7%** (*Insurance*).
The other supported categories were *Effective Date*, *License Grant*,
*Cap On Liability*, *Revenue/Profit Sharing*, *Audit Rights*, *Exclusivity* and
*Anti-Assignment*. Under-supported rows remain descriptive only.

## Data and frozen system

CUAD v1 contains 510 commercial contracts and 41 clause categories. It was
published by The Atticus Project under CC BY 4.0. Cite Hendrycks, Burns, Chen &
Ball, *CUAD: An Expert-Annotated NLP Dataset for Legal Contract Review*,
NeurIPS 2021.

| split | contracts | role |
|---|---:|---|
| train-development | 346 | development only |
| validation | 62 | threshold selection only; deterministic 15% carve-out of official train |
| test | 102 | official CUAD holdout; used once after freeze |

The system under test is `akdeniz27/roberta-base-cuad` at exact model commit
`217bb9b5c398658157a0d906df3577643507671e`. Decoding is fixed at sequence
length 512, stride 128, maximum answer length 512 and 20 retained distinct
candidate spans. The locked runtime used Apple MPS with batch size 32.

Acquisition, split, model, configuration, code, threshold and result artifacts
are SHA-256 bound. The result seal refuses a mismatch between the frozen run
manifest and the locked predictions.

## Pre-execution sufficiency finding

Applying the protocol's minimum of 30 independent contract-level units before
model evaluation yielded **519 insufficient rows among 541 preregistered rows
(95.9%)**. Eight supplemental S3N rows were also insufficient.

| segment | preregistered rows | insufficient |
|---|---:|---:|
| S1 clause category | 41 | 32 |
| S2 clause family | 3 | 0 |
| S3 raw title-derived contract type | 80 | 80 |
| S4 training-derived whitespace-token quartile | 4 | 3 |
| S5 clause prevalence | 3 | 0 |
| S6 answer status | 2 | 0 |
| S7 reference-span length quartile | 4 | 0 |
| S8A category × document length | 164 | 164 |
| S8B category × contract type | 240 | 240 |

The raw, preregistered S3 view is preserved. The normalized eight-family S3N
view is clearly marked supplemental and does not replace it. S4 uses the
protocol-specified training-derived quartiles; it was not changed to tertiles.

## Measured workload

| split | questions | feature windows |
|---|---:|---:|
| validation | 3,386 | 165,951 |
| locked test | 4,182 | 140,359 |
| **total** | **7,568** | **306,310** |

The locked test took 166.0 minutes on Apple MPS at batch size 32, averaging
14.1 feature windows per second. The maximum measured workload was 442 windows
for one question, so contract length materially affects runtime.

## Repository layout

```text
src/cuad_eval/acquire.py      verified data acquisition
src/cuad_eval/splits.py       deterministic split registry
src/cuad_eval/segments.py     S1–S8 and supplemental S3N registry
src/cuad_eval/matching.py     official CUAD Jaccard normalization and span counts
src/cuad_eval/metrics.py      AUPR, Wilson intervals and clustered bootstrap
src/cuad_eval/predict.py      pinned, resumable sliding-window inference
src/cuad_eval/thresholds.py   validation-only threshold selection
src/cuad_eval/runmanifest.py  freeze, verify, authorization and result seal
src/cuad_eval/analysis.py     pre-frozen Stage 5 analysis
manifests/                    dataset, split, threshold, run, seal and metric records
results/                      locked predictions, failure log and concise report
tests/test_core.py            deterministic core checks
```

## Reproduce or verify

```bash
python3 -m venv .venv
source .venv/bin/activate
pip install -r requirements.txt
./run_checks.sh
./run_stage1.sh
./run_stage2_calibrate.sh
./run_stage3_validation.sh
python3 src/cuad_eval/runmanifest.py freeze --run-id ZET-EVAL-R-001
./run_stage4_test.sh
./run_stage5_analyze.sh
```

`run_stage4_test.sh` is deliberately interactive and authorizes one logical
locked pass. Resume is allowed only when every existing row has the same model,
configuration, input, split, device and batch identity. A completed run writes
a completion record and a result seal.

The local history preserves separate pre-execution, Stage 1, validation,
freeze and locked-test commits, with tags `stage1-complete`,
`validation-complete`, `freeze-R-001` and `locked-test-complete`. No public
remote, release or DOI is claimed by this repository state.

## Limits

- Before this audit, a legacy calibration path had accessed `test.json` before
  formal freeze. The issue is disclosed in the pre-execution audit; the corrected
  locked pass was not partially analyzed and was freeze-controlled, but this
  project does not claim a never-accessed holdout from its earliest history.
- CUAD is a public benchmark, not a complete representation of contracts,
  formats, languages or operating environments.
- Answer confidence is a logit difference, not a calibrated probability; Brier
  score and ECE are therefore not reported.
- The official CUAD matching convention can count multiple returned variants as
  matching the same reference. `n_returned_spans` records raw returned strings,
  while precision uses reference recoveries and unmatched predictions under
  that convention.
- F4, F5, F7 and F8 require contextual or qualified human review and remain
  unadjudicated.
- These results do not establish legal compliance, safety, production readiness
  or cross-domain portability.

## Licence

Code: MIT. Data: CUAD v1 © The Atticus Project, CC BY 4.0, attribution retained.


==> anc/historical/protocol_original.txt <==
EVALUATION PROTOCOL v0.1
Segment-Aware Reliability and Release-Readiness Evaluation for AI-Assisted Contract Clause Review
Document ID: ZET-EVAL-P-001
Owner: Zeki Emre Tekin
Version date: August 5, 2026
Initial application: CUAD v1 commercial-contract clause identification
Status: Initial working specification; empirical execution has not begun

Evidence boundary: This document records a planned evaluation method and its controls. It does not report a completed experiment, model result, independent review, operational deployment, or adoption by any organization.

1. Objective and scope
Proposed endeavor. To develop, validate, and disseminate reusable methods for evaluating the reliability and release readiness of AI systems used in compliance- and document-intensive U.S. workflows, reducing deployment risk by helping organizations detect segment-specific failures, set evidence-based thresholds, and route low-confidence or higher-consequence cases to human review.
This protocol converts that endeavor into an initial, reproducible case-study design. The first application will evaluate an AI-assisted clause-identification workflow on public commercial contracts. The operational question is not whether a model can produce a plausible answer; it is whether evaluation evidence is sufficient to support a defined use, under stated limits and with appropriate human review.
The protocol is model-agnostic. It can be applied to an open-source extractive model or to a fixed prompting/retrieval configuration, provided the system version, prompts, dependencies, and confidence outputs are recorded before test-set execution.
Non-goals. This work will not provide legal advice, determine whether a contract is acceptable, certify regulatory compliance, claim that a threshold is universally safe, or remove the need for qualified legal and domain judgment.
2. Initial dataset selection and provenance
Case Study 1 will use the Contract Understanding Atticus Dataset (CUAD) v1. The Atticus Project describes CUAD as 510 commercial legal contracts with more than 13,000 expert-supervised labels across 41 clause types and publishes it under CC BY 4.0. The NeurIPS paper reports 13,101 labeled clauses, 25 contract types, long-document variation, and an 80/20 random split of contracts into train and test sets. [1]-[3]

Element
Protocol decision
Reason
Task
Identify and return contract text spans responsive to each CUAD clause category.
The output can be matched to an expert-annotated source span.
Data boundary
Public CUAD v1 documents and annotations only; no employer, customer, or confidential data.
Creates an employer-independent and reproducible boundary.
License
CC BY 4.0, as published by The Atticus Project; attribution retained.
Supports lawful reuse and open dissemination subject to the stated license.
Official holdout
Preserve the published contract-level train/test split.
Reduces document leakage and preserves comparability.
Validation set
Create from 15% of official training contracts, stratified by contract type where feasible; seed 20260805.
Thresholds and system choices must not be tuned on the test set.
Test-set lock
Do not inspect test predictions until the system manifest and threshold record are frozen.
Separates development evidence from final case-study evidence.
Before execution, the dataset manifest will record the official source URL, access date, version or commit identifier where available, file list, file sizes, cryptographic checksums, license notice, and the deterministic list of documents in each split. Any preprocessing will be versioned and reversible.
3. System-under-test and run manifest
The first baseline system has not yet been selected. Selection will occur before empirical execution and will be recorded without implying that the selected model is production-ready. Each run must have a unique run ID and a frozen manifest.
Model or service name, exact version, weights or endpoint identifier, and access date.
Prompt, query template, retrieval/chunking settings, decoding settings, and confidence-score definition.
Runtime environment, package versions, random seeds, and hardware class.
Input and output schema, source-span requirements, and handling of empty or multiple answers.
Known context-window, truncation, OCR, language, and document-format limits.
Cost and latency records when those measures are material to the use case.
Freeze rule: The system manifest, validation threshold record, segment registry, and analysis code hash must be frozen before the test set is run. Any later change creates a new run ID and requires regression testing.

4. Segment registry
All aggregate results will be accompanied by segment-level results. Segment definitions will be computed from training data or fixed metadata before test evaluation. No segment may be invented after seeing test errors and then presented as preregistered.
ID
Segment
Definition rule
Purpose
S1
Clause category
Report each of the 41 CUAD categories separately.
Expose category-specific failure hidden by portfolio averages.
S2
Clause family
Use CUAD groupings: general information, restrictive covenants, and revenue risks.
Compare broader task families without replacing category results.
S3
Contract type
Use the dataset contract-type metadata; preserve published names.
Test transfer across different commercial-document contexts.
S4
Document length
Training-set quartiles based on tokens; apply fixed cut points to validation/test.
Detect degradation on long documents and possible truncation.
S5
Category prevalence
Training-set positive count grouped as rare, medium, or common using preregistered cut points.
Make label-scarcity effects visible.
S6
Answer status
Positive clause present vs. no annotated responsive span.
Separate omission failures from false assertions.
S7
Span length
Training-set quartiles for annotated answer length.
Identify failure on short, long, or multi-part clauses.
S8
Intersections
Category x length and family x contract type only; suppress gate claims where support is inadequate.
Test selected interactions while limiting post-hoc slicing.
Sample sufficiency rule. Every row will show the number of contracts, positive instances, and predictions. A segment with fewer than 30 independent contract-level units will be labeled descriptive/insufficient for a release conclusion; it will not be silently pooled into a stronger category. Contract-clustered uncertainty will be reported where repeated clause queries arise from the same contract.
5. Ground truth, matching, and error taxonomy
CUAD annotations are the reference labels for the benchmark. The petitioner will not relabel legal meaning based solely on personal judgment. Suspected annotation ambiguities will be logged separately and, where feasible, referred to a qualified legal reviewer; original benchmark labels will remain unchanged in the reproducible score.
For comparability with the CUAD paper, a predicted span will count as a match when its word-set Jaccard similarity with a reference span is at least 0.5 after the paper's normalization. Exact-match and token-overlap scores will be reported as supplemental measures. Multiple responsive spans and empty-answer cases will be handled explicitly rather than reduced to a single convenient example. [2]
Failure ID
Failure mode
Review question
F1
Missed responsive clause
Was a reference span omitted, particularly in a higher-consequence category?
F2
Unsupported clause assertion
Did the system return text unrelated to the requested category?
F3
Partial or over-broad span
Did the output omit a material qualifier or include unrelated language?
F4
Negation or exception error
Did the system miss language that reverses or limits the apparent rule?
F5
Cross-reference or defined-term error
Did meaning depend on another section the output failed to connect?
F6
Multiple-occurrence error
Did the system return only one of several relevant spans?
F7
Long-document/truncation failure
Was relevant text excluded by chunking or context limits?
F8
Out-of-scope/quality issue
Was the document type, language, scan quality, or format outside the stated boundary?
6. Metrics and uncertainty
Primary benchmark measures: area under the precision-recall curve (AUPR), precision at 80% recall, and precision at 90% recall, consistent with the CUAD paper.
Decision measures: precision, recall, and F1 at the validation-selected confidence threshold; macro-average and micro-average results; false-positive and false-negative counts.
Segment measures: the same decision measures for each registered segment, with sample counts and a clear insufficient-evidence label where applicable.
Selective-review measures: automated coverage, escalation rate, false negatives among non-escalated cases, and reviewer burden.
Calibration measures, when meaningful confidence scores exist: reliability plot plus Brier score or expected calibration error, with the method recorded.
Uncertainty: 95% intervals for proportions and contract-clustered bootstrap intervals for aggregate and segment summaries, using 1,000 resamples and seed 20260805.
Claims rule. A point estimate will never be described as stable or release-ready without its sample count, interval, segment context, test boundary, and known limitations.
7. Threshold selection and release-readiness logic
Confidence thresholds will be selected on the validation set only. For the initial case study, all 41 CUAD categories will be treated conservatively as requiring human review unless a qualified domain reviewer approves a different consequence mapping. The working validation target is 90% recall, with precision reported at that recall. If a system cannot attain the target, the shortfall will be reported; the threshold will not be relaxed after viewing the test set.
The 90% target is a research decision for this review-assistance case study, not a legal safe harbor or a claim that 10% missed clauses would be acceptable in practice. A real organization must set a context-specific risk tolerance with authorized legal, risk, and operational owners.
Decision state
Minimum evidence condition
Required control
No release / redesign
Data integrity, leakage, reproducibility, or manifest checks fail; or a material failure is unexplained.
Correct the defect, create a new run ID, and repeat validation before test use.
Evaluation only
Protocol can run, but threshold or evidence conditions are not met.
Use outputs only for analysis; make no operational-readiness claim.
Controlled review-assist pilot
Frozen manifest; complete segment report; validation-selected threshold; test results and limitations documented.
Qualified human reviews every output; system shows source span and flags low-confidence/out-of-scope cases.
Candidate for broader use
Separate authorized owners define risk tolerance and approve evidence for a specific workflow after additional validation.
Documented approval, monitoring, regression tests, rollback, and periodic reassessment. Not established by Case Study 1 alone.
8. Human-review and escalation design
A case will be escalated rather than treated as resolved when any of the following applies:
confidence is below the category-specific validation threshold;
no source span is returned, or the returned span cannot be traced to the source contract;
multiple candidate spans conflict or a material qualifier appears outside the returned span;
the document is truncated, corrupted, unusually long, or outside the declared language/format boundary;
the category/contract-type segment has insufficient evidence or misses its validation target;
a registered failure mode, system error, or out-of-distribution condition is detected; or
a qualified reviewer determines that the matter requires legal or domain judgment.
The reviewer packet will contain the source document identifier, requested category, returned span and location, confidence value and threshold, relevant adjacent text, escalation reason, system/run version, and an override field. The log will record the reviewer disposition, reason, timestamp, and whether the case should become a regression test. Reviewer disagreement will be measured when more than one qualified reviewer is available.
9. Regression, change control, and monitoring
A new model, prompt, retrieval method, chunking rule, document parser, category definition, confidence calculation, or threshold constitutes a controlled change. Every change receives a change ID, rationale, affected segments, expected effect, pre/post metrics, newly introduced failures, approval state, and rollback decision.
Maintain a fixed regression set containing representative positives, negatives, long documents, rare categories, and every confirmed serious failure.
Run the unchanged baseline and the candidate change on the same regression set.
Block promotion if a registered material segment regresses without an accepted, documented tradeoff.
Retain prior manifests, reports, and test outputs so that results remain auditable.
After any controlled pilot, monitor data drift, escalation burden, override patterns, and newly observed failure modes.
10. Artifact and evidence registry
Artifact
Identifier
Status on Aug. 5, 2026
Evidence purpose
Evaluation Protocol
ZET-EVAL-P-001 v0.1
Completed as an initial working specification
Records scope, segments, metrics, thresholds, escalation, and change control.
Dataset manifest
ZET-EVAL-D-001
Planned
Records source, version, license, checksum, and splits.
System/run manifest
ZET-EVAL-R-###
Planned
Freezes the model/configuration before test execution.
Segment registry
ZET-EVAL-S-001
Defined in this protocol; CSV planned
Makes segment rules machine-readable and versioned.
Prediction and metric files
ZET-EVAL-M-###
Planned
Preserves raw outputs, calculations, counts, and intervals.
Failure/override log
ZET-EVAL-F-001
Taxonomy defined; log planned
Captures error analysis, escalation, and reviewer decisions.
Threshold decision record
ZET-EVAL-T-001
Logic defined; record planned
Separates validation choices from test evidence.
Case Study 1 report
ZET-EVAL-C-001
Planned
Reports results, limitations, reproducibility, and revisions.
11. Execution sequence
Stage
Planned work
Exit record
1. Acquire and freeze
Download CUAD from the official source; verify license; hash files; preserve official split; create validation split.
Dataset manifest and split registry.
2. Implement baseline
Select a reproducible system; freeze prompts/configuration; implement span matching and segment calculations.
Run manifest and verified evaluation code.
3. Validate and set threshold
Run training/validation only; select threshold; check segments; finalize failure tests.
Threshold decision record and frozen analysis plan.
4. Execute locked test
Run once under frozen settings; compute aggregate, segment, uncertainty, and escalation metrics.
Raw predictions and signed-off metric report.
5. Review and revise
Conduct error analysis; seek qualified feedback where feasible; record limits and any v0.2 revisions.
Case Study 1 report, failure log, and change record.
6. Disseminate
Publish nonconfidential protocol, templates, and bounded findings after counsel/confidentiality review.
Versioned working paper or practitioner guide.
12. Limitations and claims discipline
CUAD consists of public SEC-filed commercial contracts and does not represent every contract, document format, language, or operational environment.
Expert-supervised annotations provide a benchmark reference, but they do not make the petitioner a legal expert and do not eliminate annotation ambiguity.
Performance on CUAD cannot by itself establish legal compliance, safety, production readiness, or portability to healthcare, employment, government-benefit, or other workflows.
The protocol may reveal segment-specific weaknesses, but successful detection of one weakness does not prove that all material failure modes have been found.
Any external feedback, use, or adoption will be claimed only when documented by the person or organization with first-hand knowledge and permission to disclose it.
Current factual status: As of August 5, 2026, only this v0.1 protocol specification is complete. Dataset acquisition, baseline selection, empirical execution, results, external review, and dissemination under this protocol remain future work.

13. Version history and sources
Version
Date
Status
Change summary
0.1
August 5, 2026
Initial working specification
Selected CUAD v1; defined evidence boundary, splits, segments, metrics, threshold logic, escalation, regression, artifacts, and execution sequence.
[1] The Atticus Project, “Contract Understanding Atticus Dataset (CUAD),” dataset page: https://www.atticusprojectai.org/cuad/
[2] Dan Hendrycks, Collin Burns, Anya Chen, and Spencer Ball, “CUAD: An Expert-Annotated NLP Dataset for Legal Contract Review,” NeurIPS 2021: official paper
[3] The Atticus Project, CUAD code and dataset repository: https://github.com/The-Atticus-Project/cuad


==> anc/historical/protocol_source.json <==
{
  "document_id": "ZET-EVAL-P-001",
  "version_date": "2026-08-05",
  "source_docx_sha256": "5a8efa21862af6e66376788a6316b816c3fa05ab5af40753418ce609263e1b73",
  "format_note": "Text extracted in XML paragraph order; table formatting is not retained."
}


==> anc/manifests/ZET-EVAL-D-001_dataset_manifest.json <==
{
  "artifact_id": "ZET-EVAL-D-001",
  "protocol": "ZET-EVAL-P-001 v0.1",
  "dataset": "Contract Understanding Atticus Dataset (CUAD) v1",
  "source_url": "https://raw.githubusercontent.com/TheAtticusProject/cuad/main/data.zip",
  "homepage": "https://www.atticusprojectai.org/cuad",
  "license": "CC BY 4.0 (The Atticus Project)",
  "attribution": "Hendrycks, Burns, Chen & Ball, 'CUAD: An Expert-Annotated NLP Dataset for Legal Contract Review', NeurIPS 2021.",
  "access_date_utc": "2026-08-20T23:21:33.373981+00:00",
  "archive_sha256": "f8161d18bea4e9c05e78fa6dda61c19c846fb8087ea969c172753bc2f45b999a",
  "files": {
    "CUADv1.json": {
      "bytes": 40128638,
      "sha256": "ed0b77d85bdf4014d7495800e8e4a70565b48ee6f8a2e5dca9cf8655dbf10eae"
    },
    "test.json": {
      "bytes": 7378232,
      "sha256": "007b6a40b0c65247f881627375c3d2e9b6aeeb5dfa89957494feed0765a1a073"
    },
    "train_separate_questions.json": {
      "bytes": 35065844,
      "sha256": "7de21d2bb741ac939e2a839ef9640634a5e0f9f40ea2b82c6833baf7db33dab4"
    }
  }
}

==> anc/manifests/ZET-EVAL-R-001_result_seal.json <==
{
  "artifact_id": "ZET-EVAL-R-001-RESULT-SEAL",
  "run_manifest_sha256": "397c0fdccfa5626bbb342c37b35041390aca145e91f86be46774125054b9fcc4",
  "test_predictions": {
    "path": "results/raw/test_predictions_ZET-EVAL-R-001.jsonl",
    "sha256": "e564a78fb74cda2e93acca22695f3a520ba7fe3c037b31c94a989bbcec878977",
    "questions": 4182,
    "completion_sha256": "e6d1488764a88007a30a157f45e2c69cdb56f95e12e023bae5ebd29ce781279f"
  },
  "sealed_at_utc": "2026-08-21T09:45:42.197168+00:00"
}


==> anc/manifests/ZET-EVAL-R-001_run_manifest.json <==
{
  "artifact_id": "ZET-EVAL-R-001",
  "protocol": "ZET-EVAL-P-001 v0.1 with pre-execution addendum 2026-08-20",
  "frozen_at_utc": "2026-08-21T06:58:28.599119+00:00",
  "configuration": {
    "path": "config/evaluation_config.json",
    "sha256": "b03171b44500065cf5419f750f213797611308482a6d311df422119c220e996f",
    "artifact_id": "ZET-EVAL-CFG-001"
  },
  "system_under_test": {
    "model": "akdeniz27/roberta-base-cuad",
    "revision": "217bb9b5c398658157a0d906df3577643507671e",
    "revision_resolved_at": "2026-08-20T19:18:41-07:00",
    "source": "https://huggingface.co/akdeniz27/roberta-base-cuad"
  },
  "decoding": {
    "max_seq_len": 512,
    "doc_stride": 128,
    "max_answer_tokens": 512,
    "n_best": 20
  },
  "runtime": {
    "device": "mps",
    "batch_size": 32
  },
  "analysis_plan_and_code": {
    "per_file": {
      "src/cuad_eval/acquire.py": "5a557fd90dfa85cdd557e6d92616d6ac23bf82b2bac811c5f0055522ccda9bfa",
      "src/cuad_eval/analysis.py": "48aa0eee28bef7188b0527ce286b62e8c972105cfbebc4883202ebd2b5bd900f",
      "src/cuad_eval/matching.py": "c24a92c792675ec451a017dee3ed4cc02a67faec924ed7651094d3dfe103c30c",
      "src/cuad_eval/metrics.py": "e39fd96a4e874d6ac1698d82eceefe842342b6529ba8dde92387daac05de8060",
      "src/cuad_eval/predict.py": "88c7a1af518463684e6b9b222c6d2f43af27fd305a03c43eabd2a93a124a5674",
      "src/cuad_eval/runmanifest.py": "934164f1a4232b4c987717290e4ce133e6f80c6101b2ec54ada93f7de210558f",
      "src/cuad_eval/segments.py": "59325fc5dd22c71d84d580cce6e63f37ffd3d8caedcbccdb9d7d3eafad45c79d",
      "src/cuad_eval/splits.py": "587d81338fd7d6a60b70ae4ab6fe8c5a3777a46492983a3f47709f091a8b10fe",
      "src/cuad_eval/thresholds.py": "e8f975696b6c1355332a69c5b91cdf39e36fe5a8384c3fcfc288427cd117c3e5",
      "run_stage1.sh": "302b0a3afe21c5f1acc3cf6e1df9242f13ab400f73c60abf6336090c3880786e",
      "run_stage2_calibrate.sh": "2b841ce8393be1ae21e583955ab6411acebaf01aa8300f7a2f34c40ee9442df0",
      "run_stage3_validation.sh": "7bcc06df14a5d507432b7ee24e754ae1e2d5479c732f0c3205decfa086518fcb",
      "run_stage4_test.sh": "4d359fda49827c933ce34d60845951abd385bc6e1f2ecf89611471a6d49b7994",
      "run_stage5_analyze.sh": "ca37b24c2cdab633c514f454c0134447ef13f9ccf40efaf232d4bda4c0bb0d16",
      "requirements.txt": "4f05d1333cc5ed594eaebfe8d5706962fcea3e7e4266decde73ac627c203b460",
      "config/evaluation_config.json": "b03171b44500065cf5419f750f213797611308482a6d311df422119c220e996f",
      "docs/ANALYSIS_PLAN_ADDENDUM.md": "8835c1a02dd4a40f3a5f6fb34a3af19cc7aa5c1a60bb9688deed13478a6c4378"
    },
    "combined_sha256": "0046c39480613d75923bfd5c0bdbab96490358481608906033875e62a72f5630"
  },
  "input_artifacts": {
    "ZET-EVAL-D-001_dataset_manifest.json": "8306be059da8cd3447e2d36a60714c6220149ed9324de2e44d15c163e6a159a7",
    "ZET-EVAL-SPLIT-001_split_registry.json": "05baf36ae0e4d651d22786d1b5ea920e565d4ad849354c718820afe4b946307e",
    "ZET-EVAL-S-001_segment_registry.json": "a19acad005f9506eb7f0d121d532806fd2a7749dd5769bbf85c76cf6946ec16f",
    "ZET-EVAL-T-001_threshold_record.json": "d0287c3b7da089261024ffe8921764c166cd583e9aacf3652def11336a904b3e"
  },
  "environment": {
    "python": "3.12.3",
    "platform": "macOS-26.6.2-arm64-arm-64bit",
    "machine": "arm64",
    "processor": "arm",
    "torch": "2.13.0",
    "transformers": "5.15.1",
    "numpy": "2.5.2",
    "device_resolved_auto": "mps"
  },
  "seeds": {
    "split": 20260805,
    "bootstrap": 20260805
  },
  "test_output": "results/raw/test_predictions_ZET-EVAL-R-001.jsonl"
}


==> anc/manifests/ZET-EVAL-S-001_segment_registry.json <==
{
  "artifact_id": "ZET-EVAL-S-001",
  "protocol": "ZET-EVAL-P-001 v0.1 with pre-execution addendum 2026-08-20",
  "min_contract_units": 30,
  "sufficiency_rule": "Metric-specific: recall requires >=30 positive contracts; false-positive analysis requires >=30 negative contracts; a two-sided release conclusion requires both.",
  "test_boundary": "Support counts use public test ground truth before model predictions; no test prediction or error was used to define a segment.",
  "frozen_cutpoints": {
    "S4_doc_length_quartiles_whitespace_tokens": [
      2512,
      5358,
      10497
    ],
    "S7_span_length_quartiles_whitespace_tokens": [
      6,
      31,
      57
    ],
    "S5_prevalence_tertiles_positive_questions": [
      104,
      332
    ],
    "token_definition": "Unicode whitespace-separated tokens via Python str.split()",
    "derivation_boundary": "official CUAD training JSON only"
  },
  "training_category_positive_questions": {
    "Affiliate License-Licensee": 88,
    "Affiliate License-Licensor": 49,
    "Agreement Date": 383,
    "Anti-Assignment": 517,
    "Audit Rights": 538,
    "Cap On Liability": 554,
    "Change Of Control": 191,
    "Competitive Restriction Exception": 98,
    "Covenant Not To Sue": 129,
    "Document Name": 419,
    "Effective Date": 363,
    "Exclusivity": 332,
    "Expiration Date": 384,
    "Governing Law": 374,
    "Insurance": 443,
    "Ip Ownership Assignment": 257,
    "Irrevocable Or Perpetual License": 142,
    "Joint Ip Ownership": 101,
    "License Grant": 642,
    "Liquidated Damages": 98,
    "Minimum Commitment": 336,
    "Most Favored Nation": 35,
    "No-Solicit Of Customers": 43,
    "No-Solicit Of Employees": 73,
    "Non-Compete": 200,
    "Non-Disparagement": 53,
    "Non-Transferable License": 255,
    "Notice Period To Terminate Renewal": 104,
    "Parties": 2011,
    "Post-Termination Services": 368,
    "Price Restrictions": 27,
    "Renewal Term": 179,
    "Revenue/Profit Sharing": 331,
    "Rofr/Rofo/Rofn": 299,
    "Source Code Escrow": 61,
    "Termination For Convenience": 205,
    "Third Party Beneficiary": 28,
    "Uncapped Liability": 151,
    "Unlimited/All-You-Can-Eat-License": 26,
    "Volume Restriction": 136,
    "Warranty Duration": 157
  },
  "summary": {
    "preregistered_segment_rows": 541,
    "preregistered_insufficient_rows": 519,
    "preregistered_insufficient_pct": 95.9,
    "all_rows_including_supplemental": 549,
    "by_segment": {
      "S1": {
        "rows": 41,
        "insufficient": 32,
        "registration": "preregistered"
      },
      "S2": {
        "rows": 3,
        "insufficient": 0,
        "registration": "preregistered"
      },
      "S3": {
        "rows": 80,
        "insufficient": 80,
        "registration": "preregistered"
      },
      "S3N": {
        "rows": 8,
        "insufficient": 8,
        "registration": "supplemental"
      },
      "S4": {
        "rows": 4,
        "insufficient": 3,
        "registration": "preregistered"
      },
      "S5": {
        "rows": 3,
        "insufficient": 0,
        "registration": "preregistered"
      },
      "S6": {
        "rows": 2,
        "insufficient": 0,
        "registration": "preregistered"
      },
      "S7": {
        "rows": 4,
        "insufficient": 0,
        "registration": "preregistered"
      },
      "S8A": {
        "rows": 164,
        "insufficient": 164,
        "registration": "preregistered"
      },
      "S8B": {
        "rows": 240,
        "insufficient": 240,
        "registration": "preregistered"
      }
    }
  },
  "segments": [
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Affiliate License-Licensee",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 12,
      "n_positive_contracts": 12,
      "n_negative_questions": 90,
      "n_negative_contracts": 90,
      "n_reference_spans": 27,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Affiliate License-Licensor",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 6,
      "n_positive_contracts": 6,
      "n_negative_questions": 96,
      "n_negative_contracts": 96,
      "n_reference_spans": 20,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Agreement Date",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 93,
      "n_positive_contracts": 93,
      "n_negative_questions": 9,
      "n_negative_contracts": 9,
      "n_reference_spans": 93,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Anti-Assignment",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 72,
      "n_positive_contracts": 72,
      "n_negative_questions": 30,
      "n_negative_contracts": 30,
      "n_reference_spans": 137,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Audit Rights",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 38,
      "n_positive_contracts": 38,
      "n_negative_questions": 64,
      "n_negative_contracts": 64,
      "n_reference_spans": 105,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Cap On Liability",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 44,
      "n_positive_contracts": 44,
      "n_negative_questions": 58,
      "n_negative_contracts": 58,
      "n_reference_spans": 118,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Change Of Control",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 26,
      "n_positive_contracts": 26,
      "n_negative_questions": 76,
      "n_negative_contracts": 76,
      "n_reference_spans": 62,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Competitive Restriction Exception",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 16,
      "n_positive_contracts": 16,
      "n_negative_questions": 86,
      "n_negative_contracts": 86,
      "n_reference_spans": 27,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Covenant Not To Sue",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 24,
      "n_positive_contracts": 24,
      "n_negative_questions": 78,
      "n_negative_contracts": 78,
      "n_reference_spans": 44,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Document Name",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 102,
      "n_positive_contracts": 102,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 102,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Effective Date",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 70,
      "n_positive_contracts": 70,
      "n_negative_questions": 32,
      "n_negative_contracts": 32,
      "n_reference_spans": 84,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Exclusivity",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 33,
      "n_positive_contracts": 33,
      "n_negative_questions": 69,
      "n_negative_contracts": 69,
      "n_reference_spans": 78,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Expiration Date",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 78,
      "n_positive_contracts": 78,
      "n_negative_questions": 24,
      "n_negative_contracts": 24,
      "n_reference_spans": 83,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Governing Law",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 83,
      "n_positive_contracts": 83,
      "n_negative_questions": 19,
      "n_negative_contracts": 19,
      "n_reference_spans": 90,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Insurance",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 32,
      "n_positive_contracts": 32,
      "n_negative_questions": 70,
      "n_negative_contracts": 70,
      "n_reference_spans": 117,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Ip Ownership Assignment",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 23,
      "n_positive_contracts": 23,
      "n_negative_questions": 79,
      "n_negative_contracts": 79,
      "n_reference_spans": 61,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Irrevocable Or Perpetual License",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 13,
      "n_positive_contracts": 13,
      "n_negative_questions": 89,
      "n_negative_contracts": 89,
      "n_reference_spans": 23,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Joint Ip Ownership",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 95,
      "n_negative_contracts": 95,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "License Grant",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 50,
      "n_positive_contracts": 50,
      "n_negative_questions": 52,
      "n_negative_contracts": 52,
      "n_reference_spans": 135,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Liquidated Damages",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 14,
      "n_positive_contracts": 14,
      "n_negative_questions": 88,
      "n_negative_contracts": 88,
      "n_reference_spans": 23,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Minimum Commitment",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 32,
      "n_positive_contracts": 32,
      "n_negative_questions": 70,
      "n_negative_contracts": 70,
      "n_reference_spans": 88,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Most Favored Nation",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 99,
      "n_negative_contracts": 99,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "No-Solicit Of Customers",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 95,
      "n_negative_contracts": 95,
      "n_reference_spans": 15,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "No-Solicit Of Employees",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 10,
      "n_positive_contracts": 10,
      "n_negative_questions": 92,
      "n_negative_contracts": 92,
      "n_reference_spans": 18,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Non-Compete",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 23,
      "n_positive_contracts": 23,
      "n_negative_questions": 79,
      "n_negative_contracts": 79,
      "n_reference_spans": 59,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Non-Disparagement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 95,
      "n_negative_contracts": 95,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Non-Transferable License",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 22,
      "n_positive_contracts": 22,
      "n_negative_questions": 80,
      "n_negative_contracts": 80,
      "n_reference_spans": 43,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Notice Period To Terminate Renewal",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 16,
      "n_positive_contracts": 16,
      "n_negative_questions": 86,
      "n_negative_contracts": 86,
      "n_reference_spans": 18,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Parties",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 102,
      "n_positive_contracts": 102,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 543,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Post-Termination Services",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 29,
      "n_positive_contracts": 29,
      "n_negative_questions": 73,
      "n_negative_contracts": 73,
      "n_reference_spans": 82,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Price Restrictions",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 102,
      "n_negative_contracts": 102,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Renewal Term",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 26,
      "n_positive_contracts": 26,
      "n_negative_questions": 76,
      "n_negative_contracts": 76,
      "n_reference_spans": 31,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Revenue/Profit Sharing",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 35,
      "n_positive_contracts": 35,
      "n_negative_questions": 67,
      "n_negative_contracts": 67,
      "n_reference_spans": 87,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Rofr/Rofo/Rofn",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 17,
      "n_positive_contracts": 17,
      "n_negative_questions": 85,
      "n_negative_contracts": 85,
      "n_reference_spans": 68,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Source Code Escrow",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 101,
      "n_negative_contracts": 101,
      "n_reference_spans": 5,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Termination For Convenience",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 29,
      "n_positive_contracts": 29,
      "n_negative_questions": 73,
      "n_negative_contracts": 73,
      "n_reference_spans": 41,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Third Party Beneficiary",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 6,
      "n_positive_contracts": 6,
      "n_negative_questions": 96,
      "n_negative_contracts": 96,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Uncapped Liability",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 13,
      "n_positive_contracts": 13,
      "n_negative_questions": 89,
      "n_negative_contracts": 89,
      "n_reference_spans": 16,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Unlimited/All-You-Can-Eat-License",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 99,
      "n_negative_contracts": 99,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Volume Restriction",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 17,
      "n_positive_contracts": 17,
      "n_negative_questions": 85,
      "n_negative_contracts": 85,
      "n_reference_spans": 35,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S1",
      "segment": "clause_category",
      "value": "Warranty Duration",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 102,
      "n_positive_questions": 10,
      "n_positive_contracts": 10,
      "n_negative_questions": 92,
      "n_negative_contracts": 92,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S2",
      "segment": "clause_family",
      "value": "general",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 816,
      "n_positive_questions": 570,
      "n_positive_contracts": 102,
      "n_negative_questions": 246,
      "n_negative_contracts": 94,
      "n_reference_spans": 1044,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S2",
      "segment": "clause_family",
      "value": "restrictive_covenants",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 816,
      "n_positive_questions": 116,
      "n_positive_contracts": 52,
      "n_negative_questions": 700,
      "n_negative_contracts": 102,
      "n_reference_spans": 280,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S2",
      "segment": "clause_family",
      "value": "revenue_risks",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 2550,
      "n_positive_questions": 558,
      "n_positive_contracts": 88,
      "n_negative_questions": 1992,
      "n_negative_contracts": 102,
      "n_reference_spans": 1319,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "1996-EX-1.1-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 10,
      "n_positive_contracts": 1,
      "n_negative_questions": 31,
      "n_negative_contracts": 1,
      "n_reference_spans": 22,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "1996-EX-10.12-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 15,
      "n_positive_contracts": 1,
      "n_negative_questions": 26,
      "n_negative_contracts": 1,
      "n_reference_spans": 24,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "1997-EX-10.16-SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 18,
      "n_positive_contracts": 1,
      "n_negative_questions": 23,
      "n_negative_contracts": 1,
      "n_reference_spans": 40,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "1997-EX-10.28-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 17,
      "n_positive_contracts": 1,
      "n_negative_questions": 24,
      "n_negative_contracts": 1,
      "n_reference_spans": 40,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "1998-EX-10-OUTSOURCING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 19,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 38,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "1998-EX-10.13-PROMOTION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 15,
      "n_positive_contracts": 1,
      "n_negative_questions": 26,
      "n_negative_contracts": 1,
      "n_reference_spans": 22,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "1999-EX-10.13-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 16,
      "n_positive_contracts": 1,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 28,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "1999-EX-10.17-TECHNICAL INFRASTRUCTURE MAINTENANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 11,
      "n_positive_contracts": 1,
      "n_negative_questions": 30,
      "n_negative_contracts": 1,
      "n_reference_spans": 18,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "1999-EX-10.3-WEB SITE HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 10,
      "n_positive_contracts": 1,
      "n_negative_questions": 31,
      "n_negative_contracts": 1,
      "n_reference_spans": 17,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2000-EX-10.13-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 18,
      "n_positive_contracts": 1,
      "n_negative_questions": 23,
      "n_negative_contracts": 1,
      "n_reference_spans": 48,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2000-EX-10.5-Distributor Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 18,
      "n_positive_contracts": 1,
      "n_negative_questions": 23,
      "n_negative_contracts": 1,
      "n_reference_spans": 43,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2000-EX-10.8-HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 12,
      "n_positive_contracts": 1,
      "n_negative_questions": 29,
      "n_negative_contracts": 1,
      "n_reference_spans": 20,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2003-EX-10-JOINT VENTURE CONTRACT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 13,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 1,
      "n_reference_spans": 24,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2003-EX-10.13-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 33,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2003-EX-10.65-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 12,
      "n_positive_contracts": 1,
      "n_negative_questions": 29,
      "n_negative_contracts": 1,
      "n_reference_spans": 22,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2003-EX-10.65-TRANSPORTATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 9,
      "n_positive_contracts": 1,
      "n_negative_questions": 32,
      "n_negative_contracts": 1,
      "n_reference_spans": 15,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2003-EX-2.1-VISP WEB SITE BUILDING AND HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 11,
      "n_positive_contracts": 1,
      "n_negative_questions": 30,
      "n_negative_contracts": 1,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2004-EX-10-RESELLER AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 15,
      "n_positive_contracts": 1,
      "n_negative_questions": 26,
      "n_negative_contracts": 1,
      "n_reference_spans": 22,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2005-EX-10.15-SPONSORSHIP AND DEVELOPMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 15,
      "n_positive_contracts": 1,
      "n_negative_questions": 26,
      "n_negative_contracts": 1,
      "n_reference_spans": 32,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2005-EX-10.26-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2007-EX-10.28-COMPLETION AND LIQUIDITY MAINTENANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 36,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2008-EX-10.10-",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 33,
      "n_negative_contracts": 1,
      "n_reference_spans": 18,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2009-EX-10.1-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 13,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 1,
      "n_reference_spans": 26,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2009-EX-10.2-INTELLECTUAL PROPERTY AGREEMENT between SONY ELECTRONICS INC. and GSI TECHNOLOGY, INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 14,
      "n_positive_contracts": 1,
      "n_negative_questions": 27,
      "n_negative_contracts": 1,
      "n_reference_spans": 24,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2010-EX-1-CORPORATE SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 11,
      "n_positive_contracts": 1,
      "n_negative_questions": 30,
      "n_negative_contracts": 1,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2010-EX-10.10-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 11,
      "n_positive_contracts": 1,
      "n_negative_questions": 30,
      "n_negative_contracts": 1,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2010-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 10,
      "n_positive_contracts": 1,
      "n_negative_questions": 31,
      "n_negative_contracts": 1,
      "n_reference_spans": 16,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2010-EX-7.1-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 14,
      "n_positive_contracts": 1,
      "n_negative_questions": 27,
      "n_negative_contracts": 1,
      "n_reference_spans": 21,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2012-EX-10.6-TRANSPORTATION CONTRACT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 13,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 1,
      "n_reference_spans": 33,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2012-EX-99.(D)(I)-SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 1,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2013-EX-10.1-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 35,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2014-EX-10-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 13,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 1,
      "n_reference_spans": 21,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2014-EX-10-Cooperation Agreement of 50MWp Photovoltaic Grid-connected Power Generation Project in Yangqiao of~1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 38,
      "n_negative_contracts": 1,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2014-EX-10.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 15,
      "n_positive_contracts": 1,
      "n_negative_questions": 26,
      "n_negative_contracts": 1,
      "n_reference_spans": 25,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2015-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 33,
      "n_negative_contracts": 1,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2015-EX-99.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 9,
      "n_positive_contracts": 1,
      "n_negative_questions": 32,
      "n_negative_contracts": 1,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2016-EX-10.4-INTELLECTUAL PROPERTY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 11,
      "n_positive_contracts": 1,
      "n_negative_questions": 30,
      "n_negative_contracts": 1,
      "n_reference_spans": 30,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2016-EX-10.5-INTELLECTUAL PROPERTY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 13,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 1,
      "n_reference_spans": 41,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2016-EX-4.72-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2017-EX-10.22-STRATEGIC ALLIANCE AGREEMENT (Hyatt Ziva Cancun)",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 1,
      "n_reference_spans": 17,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2018-EX-10.1-SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 19,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 37,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2018-EX-10.6-Franchise Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 28,
      "n_positive_contracts": 1,
      "n_negative_questions": 13,
      "n_negative_contracts": 1,
      "n_reference_spans": 97,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2019-EX-10.1-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 9,
      "n_positive_contracts": 1,
      "n_negative_questions": 32,
      "n_negative_contracts": 1,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2019-EX-4.5-SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 16,
      "n_positive_contracts": 1,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 32,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2020-EX-10.(XIV)-MASTER SERVICES AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 15,
      "n_positive_contracts": 1,
      "n_negative_questions": 26,
      "n_negative_contracts": 1,
      "n_reference_spans": 24,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2020-EX-10.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 82,
      "n_positive_questions": 13,
      "n_positive_contracts": 2,
      "n_negative_questions": 69,
      "n_negative_contracts": 2,
      "n_reference_spans": 29,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2020-EX-10.12-Master Service Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 12,
      "n_positive_contracts": 1,
      "n_negative_questions": 29,
      "n_negative_contracts": 1,
      "n_reference_spans": 21,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2020-EX-10.17-CONSULTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 14,
      "n_positive_contracts": 1,
      "n_negative_questions": 27,
      "n_negative_contracts": 1,
      "n_reference_spans": 23,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2020-EX-10.4-CONSULTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 16,
      "n_positive_contracts": 1,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 24,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2020-EX-4.5-CONSULTING AGREEMENT - DR. GAETANO MORELLO N.D. INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 33,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2020-EX-99.1-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 82,
      "n_positive_questions": 5,
      "n_positive_contracts": 2,
      "n_negative_questions": 77,
      "n_negative_contracts": 2,
      "n_reference_spans": 8,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2020-EX-99.A-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 38,
      "n_negative_contracts": 1,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "2020-EX-99.D-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 82,
      "n_positive_questions": 6,
      "n_positive_contracts": 2,
      "n_negative_questions": 76,
      "n_negative_contracts": 2,
      "n_reference_spans": 36,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Co-Branding Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 5,
      "n_questions": 205,
      "n_positive_questions": 89,
      "n_positive_contracts": 5,
      "n_negative_questions": 116,
      "n_negative_contracts": 5,
      "n_reference_spans": 206,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Co-Branding Agreement1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 33,
      "n_negative_contracts": 1,
      "n_reference_spans": 15,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Co-Branding Agreement2",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 37,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Columbia Laboratories, (Bermuda) Ltd. - AMEND NO. 2 TO MANUFACTURING AND SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 12,
      "n_positive_contracts": 1,
      "n_negative_questions": 29,
      "n_negative_contracts": 1,
      "n_reference_spans": 21,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Content License Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 4,
      "n_questions": 164,
      "n_positive_questions": 44,
      "n_positive_contracts": 4,
      "n_negative_questions": 120,
      "n_negative_contracts": 4,
      "n_reference_spans": 78,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Development Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 4,
      "n_questions": 164,
      "n_positive_questions": 77,
      "n_positive_contracts": 4,
      "n_negative_questions": 87,
      "n_negative_contracts": 4,
      "n_reference_spans": 175,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Distributor Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 82,
      "n_positive_questions": 9,
      "n_positive_contracts": 2,
      "n_negative_questions": 73,
      "n_negative_contracts": 2,
      "n_reference_spans": 28,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Endorsement Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 5,
      "n_questions": 205,
      "n_positive_questions": 57,
      "n_positive_contracts": 5,
      "n_negative_questions": 148,
      "n_negative_contracts": 5,
      "n_reference_spans": 92,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Franchise Agreement1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 28,
      "n_positive_contracts": 1,
      "n_negative_questions": 13,
      "n_negative_contracts": 1,
      "n_reference_spans": 81,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Franchise Agreement4",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 38,
      "n_negative_contracts": 1,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "HEMISPHERX - Sales, Marketing, Distribution, and Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 18,
      "n_positive_contracts": 1,
      "n_negative_questions": 23,
      "n_negative_contracts": 1,
      "n_reference_spans": 43,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Maintenance Agreement3",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 37,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Outsourcing Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 1,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "POWEROF",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 35,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Promotion Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 82,
      "n_positive_questions": 48,
      "n_positive_contracts": 2,
      "n_negative_questions": 34,
      "n_negative_contracts": 2,
      "n_reference_spans": 93,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Quaker Chemical Corporation - NON COMPETITION AND NON SOLICITATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 10,
      "n_positive_contracts": 1,
      "n_negative_questions": 31,
      "n_negative_contracts": 1,
      "n_reference_spans": 21,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "R EXCLUSIVE AGENCY AND MARKETING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 24,
      "n_positive_contracts": 1,
      "n_negative_questions": 17,
      "n_negative_contracts": 1,
      "n_reference_spans": 95,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "R REMARKETING  AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 11,
      "n_positive_contracts": 1,
      "n_negative_questions": 30,
      "n_negative_contracts": 1,
      "n_reference_spans": 21,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "R STRATEGIC LICENSING, DISTRIBUTION AND MARKETING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 24,
      "n_positive_contracts": 1,
      "n_negative_questions": 17,
      "n_negative_contracts": 1,
      "n_reference_spans": 83,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Service Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 16,
      "n_positive_contracts": 1,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 28,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Sponsorship Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 82,
      "n_positive_questions": 21,
      "n_positive_contracts": 2,
      "n_negative_questions": 61,
      "n_negative_contracts": 2,
      "n_reference_spans": 34,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 3,
      "n_questions": 123,
      "n_positive_questions": 37,
      "n_positive_contracts": 3,
      "n_negative_questions": 86,
      "n_negative_contracts": 3,
      "n_reference_spans": 81,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "Trademark License Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 13,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 1,
      "n_reference_spans": 20,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "VAPOTHERM, INC. - Manufacturing and Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 15,
      "n_positive_contracts": 1,
      "n_negative_questions": 26,
      "n_negative_contracts": 1,
      "n_reference_spans": 24,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "VIVINT SOLAR, INC. - NON-COMPETITION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 37,
      "n_negative_contracts": 1,
      "n_reference_spans": 8,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "WESTERN COPPER - NON-COMPETITION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 1,
      "n_reference_spans": 17,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3",
      "segment": "contract_type_raw",
      "value": "WILCOX ENTERPRISES, INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 41,
      "n_positive_questions": 17,
      "n_positive_contracts": 1,
      "n_negative_questions": 24,
      "n_negative_contracts": 1,
      "n_reference_spans": 55,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3N",
      "segment": "contract_type_normalized",
      "value": "CORPORATE",
      "registration": "supplemental",
      "metric_scope": "both",
      "n_contracts": 23,
      "n_questions": 943,
      "n_positive_questions": 185,
      "n_positive_contracts": 23,
      "n_negative_questions": 758,
      "n_negative_contracts": 23,
      "n_reference_spans": 364,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3N",
      "segment": "contract_type_normalized",
      "value": "DEVELOPMENT",
      "registration": "supplemental",
      "metric_scope": "both",
      "n_contracts": 5,
      "n_questions": 205,
      "n_positive_questions": 92,
      "n_positive_contracts": 5,
      "n_negative_questions": 113,
      "n_negative_contracts": 5,
      "n_reference_spans": 207,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3N",
      "segment": "contract_type_normalized",
      "value": "DISTRIBUTION",
      "registration": "supplemental",
      "metric_scope": "both",
      "n_contracts": 16,
      "n_questions": 656,
      "n_positive_questions": 242,
      "n_positive_contracts": 16,
      "n_negative_questions": 414,
      "n_negative_contracts": 16,
      "n_reference_spans": 596,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3N",
      "segment": "contract_type_normalized",
      "value": "IP",
      "registration": "supplemental",
      "metric_scope": "both",
      "n_contracts": 3,
      "n_questions": 123,
      "n_positive_questions": 38,
      "n_positive_contracts": 3,
      "n_negative_questions": 85,
      "n_negative_contracts": 3,
      "n_reference_spans": 95,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3N",
      "segment": "contract_type_normalized",
      "value": "LICENSE",
      "registration": "supplemental",
      "metric_scope": "both",
      "n_contracts": 5,
      "n_questions": 205,
      "n_positive_questions": 57,
      "n_positive_contracts": 5,
      "n_negative_questions": 148,
      "n_negative_contracts": 5,
      "n_reference_spans": 98,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3N",
      "segment": "contract_type_normalized",
      "value": "MARKETING",
      "registration": "supplemental",
      "metric_scope": "both",
      "n_contracts": 25,
      "n_questions": 1025,
      "n_positive_questions": 363,
      "n_positive_contracts": 25,
      "n_negative_questions": 662,
      "n_negative_contracts": 25,
      "n_reference_spans": 770,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3N",
      "segment": "contract_type_normalized",
      "value": "OTHER",
      "registration": "supplemental",
      "metric_scope": "both",
      "n_contracts": 6,
      "n_questions": 246,
      "n_positive_questions": 52,
      "n_positive_contracts": 6,
      "n_negative_questions": 194,
      "n_negative_contracts": 6,
      "n_reference_spans": 128,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S3N",
      "segment": "contract_type_normalized",
      "value": "SERVICE",
      "registration": "supplemental",
      "metric_scope": "both",
      "n_contracts": 19,
      "n_questions": 779,
      "n_positive_questions": 215,
      "n_positive_contracts": 19,
      "n_negative_questions": 564,
      "n_negative_contracts": 19,
      "n_reference_spans": 385,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S4",
      "segment": "doc_length_quartile",
      "value": "Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 1189,
      "n_positive_questions": 177,
      "n_positive_contracts": 29,
      "n_negative_questions": 1012,
      "n_negative_contracts": 29,
      "n_reference_spans": 341,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S4",
      "segment": "doc_length_quartile",
      "value": "Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 1435,
      "n_positive_questions": 428,
      "n_positive_contracts": 35,
      "n_negative_questions": 1007,
      "n_negative_contracts": 35,
      "n_reference_spans": 765,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S4",
      "segment": "doc_length_quartile",
      "value": "Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 697,
      "n_positive_questions": 233,
      "n_positive_contracts": 17,
      "n_negative_questions": 464,
      "n_negative_contracts": 17,
      "n_reference_spans": 469,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S4",
      "segment": "doc_length_quartile",
      "value": "Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 861,
      "n_positive_questions": 406,
      "n_positive_contracts": 21,
      "n_negative_questions": 455,
      "n_negative_contracts": 21,
      "n_reference_spans": 1068,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S5",
      "segment": "category_prevalence",
      "value": "common",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 1326,
      "n_positive_questions": 825,
      "n_positive_contracts": 102,
      "n_negative_questions": 501,
      "n_negative_contracts": 99,
      "n_reference_spans": 1777,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S5",
      "segment": "category_prevalence",
      "value": "medium",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 1428,
      "n_positive_questions": 311,
      "n_positive_contracts": 80,
      "n_negative_questions": 1117,
      "n_negative_contracts": 102,
      "n_reference_spans": 667,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S5",
      "segment": "category_prevalence",
      "value": "rare",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 102,
      "n_questions": 1428,
      "n_positive_questions": 108,
      "n_positive_contracts": 57,
      "n_negative_questions": 1320,
      "n_negative_contracts": 102,
      "n_reference_spans": 199,
      "sufficiency": {
        "recall": true,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S6",
      "segment": "answer_status",
      "value": "no_answer",
      "registration": "preregistered",
      "metric_scope": "false_positive",
      "n_contracts": 102,
      "n_questions": 2938,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 2938,
      "n_negative_contracts": 102,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S6",
      "segment": "answer_status",
      "value": "positive",
      "registration": "preregistered",
      "metric_scope": "recall",
      "n_contracts": 102,
      "n_questions": 1244,
      "n_positive_questions": 1244,
      "n_positive_contracts": 102,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 2643,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S7",
      "segment": "span_length_quartile",
      "value": "Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "recall",
      "n_contracts": 102,
      "n_questions": 286,
      "n_positive_questions": 286,
      "n_positive_contracts": 102,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 516,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S7",
      "segment": "span_length_quartile",
      "value": "Q2_short",
      "registration": "preregistered",
      "metric_scope": "recall",
      "n_contracts": 91,
      "n_questions": 260,
      "n_positive_questions": 260,
      "n_positive_contracts": 91,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 502,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S7",
      "segment": "span_length_quartile",
      "value": "Q3_long",
      "registration": "preregistered",
      "metric_scope": "recall",
      "n_contracts": 81,
      "n_questions": 292,
      "n_positive_questions": 292,
      "n_positive_contracts": 81,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 519,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S7",
      "segment": "span_length_quartile",
      "value": "Q4_longest",
      "registration": "preregistered",
      "metric_scope": "recall",
      "n_contracts": 76,
      "n_questions": 406,
      "n_positive_questions": 406,
      "n_positive_contracts": 76,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 1106,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": true
      },
      "sufficient_for_release_conclusion": true
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Affiliate License-Licensee | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 27,
      "n_negative_contracts": 27,
      "n_reference_spans": 5,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Affiliate License-Licensee | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 33,
      "n_negative_contracts": 33,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Affiliate License-Licensee | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 14,
      "n_negative_contracts": 14,
      "n_reference_spans": 5,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Affiliate License-Licensee | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 5,
      "n_positive_contracts": 5,
      "n_negative_questions": 16,
      "n_negative_contracts": 16,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Affiliate License-Licensor | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Affiliate License-Licensor | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 34,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Affiliate License-Licensor | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 15,
      "n_negative_contracts": 15,
      "n_reference_spans": 5,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Affiliate License-Licensor | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 18,
      "n_negative_contracts": 18,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Agreement Date | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 25,
      "n_positive_contracts": 25,
      "n_negative_questions": 4,
      "n_negative_contracts": 4,
      "n_reference_spans": 25,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Agreement Date | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 34,
      "n_positive_contracts": 34,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 34,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Agreement Date | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 16,
      "n_positive_contracts": 16,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 16,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Agreement Date | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 18,
      "n_positive_contracts": 18,
      "n_negative_questions": 3,
      "n_negative_contracts": 3,
      "n_reference_spans": 18,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Anti-Assignment | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 9,
      "n_positive_contracts": 9,
      "n_negative_questions": 20,
      "n_negative_contracts": 20,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Anti-Assignment | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 31,
      "n_positive_contracts": 31,
      "n_negative_questions": 4,
      "n_negative_contracts": 4,
      "n_reference_spans": 50,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Anti-Assignment | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 13,
      "n_positive_contracts": 13,
      "n_negative_questions": 4,
      "n_negative_contracts": 4,
      "n_reference_spans": 21,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Anti-Assignment | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 19,
      "n_positive_contracts": 19,
      "n_negative_questions": 2,
      "n_negative_contracts": 2,
      "n_reference_spans": 55,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Audit Rights | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 27,
      "n_negative_contracts": 27,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Audit Rights | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 9,
      "n_positive_contracts": 9,
      "n_negative_questions": 26,
      "n_negative_contracts": 26,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Audit Rights | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 10,
      "n_positive_contracts": 10,
      "n_negative_questions": 7,
      "n_negative_contracts": 7,
      "n_reference_spans": 17,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Audit Rights | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 17,
      "n_positive_contracts": 17,
      "n_negative_questions": 4,
      "n_negative_contracts": 4,
      "n_reference_spans": 73,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Cap On Liability | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 5,
      "n_positive_contracts": 5,
      "n_negative_questions": 24,
      "n_negative_contracts": 24,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Cap On Liability | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 14,
      "n_positive_contracts": 14,
      "n_negative_questions": 21,
      "n_negative_contracts": 21,
      "n_reference_spans": 34,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Cap On Liability | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 10,
      "n_negative_contracts": 10,
      "n_reference_spans": 20,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Cap On Liability | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 18,
      "n_positive_contracts": 18,
      "n_negative_questions": 3,
      "n_negative_contracts": 3,
      "n_reference_spans": 52,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Change Of Control | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 28,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Change Of Control | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 28,
      "n_negative_contracts": 28,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Change Of Control | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 6,
      "n_positive_contracts": 6,
      "n_negative_questions": 11,
      "n_negative_contracts": 11,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Change Of Control | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 12,
      "n_positive_contracts": 12,
      "n_negative_questions": 9,
      "n_negative_contracts": 9,
      "n_reference_spans": 39,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Competitive Restriction Exception | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Competitive Restriction Exception | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 5,
      "n_positive_contracts": 5,
      "n_negative_questions": 30,
      "n_negative_contracts": 30,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Competitive Restriction Exception | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 4,
      "n_positive_contracts": 4,
      "n_negative_questions": 13,
      "n_negative_contracts": 13,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Competitive Restriction Exception | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 14,
      "n_negative_contracts": 14,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Covenant Not To Sue | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Covenant Not To Sue | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 28,
      "n_negative_contracts": 28,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Covenant Not To Sue | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 6,
      "n_positive_contracts": 6,
      "n_negative_questions": 11,
      "n_negative_contracts": 11,
      "n_reference_spans": 15,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Covenant Not To Sue | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 11,
      "n_positive_contracts": 11,
      "n_negative_questions": 10,
      "n_negative_contracts": 10,
      "n_reference_spans": 20,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Document Name | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 29,
      "n_positive_contracts": 29,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 29,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Document Name | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 35,
      "n_positive_contracts": 35,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 35,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Document Name | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 17,
      "n_positive_contracts": 17,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 17,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Document Name | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 21,
      "n_positive_contracts": 21,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 21,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Effective Date | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 14,
      "n_positive_contracts": 14,
      "n_negative_questions": 15,
      "n_negative_contracts": 15,
      "n_reference_spans": 15,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Effective Date | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 28,
      "n_positive_contracts": 28,
      "n_negative_questions": 7,
      "n_negative_contracts": 7,
      "n_reference_spans": 35,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Effective Date | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 12,
      "n_positive_contracts": 12,
      "n_negative_questions": 5,
      "n_negative_contracts": 5,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Effective Date | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 16,
      "n_positive_contracts": 16,
      "n_negative_questions": 5,
      "n_negative_contracts": 5,
      "n_reference_spans": 20,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Exclusivity | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 27,
      "n_negative_contracts": 27,
      "n_reference_spans": 5,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Exclusivity | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 10,
      "n_positive_contracts": 10,
      "n_negative_questions": 25,
      "n_negative_contracts": 25,
      "n_reference_spans": 26,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Exclusivity | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 8,
      "n_positive_contracts": 8,
      "n_negative_questions": 9,
      "n_negative_contracts": 9,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Exclusivity | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 13,
      "n_positive_contracts": 13,
      "n_negative_questions": 8,
      "n_negative_contracts": 8,
      "n_reference_spans": 35,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Expiration Date | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 14,
      "n_positive_contracts": 14,
      "n_negative_questions": 15,
      "n_negative_contracts": 15,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Expiration Date | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 30,
      "n_positive_contracts": 30,
      "n_negative_questions": 5,
      "n_negative_contracts": 5,
      "n_reference_spans": 31,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Expiration Date | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 15,
      "n_positive_contracts": 15,
      "n_negative_questions": 2,
      "n_negative_contracts": 2,
      "n_reference_spans": 16,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Expiration Date | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 19,
      "n_positive_contracts": 19,
      "n_negative_questions": 2,
      "n_negative_contracts": 2,
      "n_reference_spans": 22,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Governing Law | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 14,
      "n_positive_contracts": 14,
      "n_negative_questions": 15,
      "n_negative_contracts": 15,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Governing Law | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 32,
      "n_positive_contracts": 32,
      "n_negative_questions": 3,
      "n_negative_contracts": 3,
      "n_reference_spans": 33,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Governing Law | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 16,
      "n_positive_contracts": 16,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 18,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Governing Law | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 21,
      "n_positive_contracts": 21,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 25,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Insurance | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 26,
      "n_negative_contracts": 26,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Insurance | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 8,
      "n_positive_contracts": 8,
      "n_negative_questions": 27,
      "n_negative_contracts": 27,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Insurance | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 6,
      "n_positive_contracts": 6,
      "n_negative_questions": 11,
      "n_negative_contracts": 11,
      "n_reference_spans": 16,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Insurance | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 15,
      "n_positive_contracts": 15,
      "n_negative_questions": 6,
      "n_negative_contracts": 6,
      "n_reference_spans": 76,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Ip Ownership Assignment | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Ip Ownership Assignment | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 10,
      "n_positive_contracts": 10,
      "n_negative_questions": 25,
      "n_negative_contracts": 25,
      "n_reference_spans": 23,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Ip Ownership Assignment | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 4,
      "n_positive_contracts": 4,
      "n_negative_questions": 13,
      "n_negative_contracts": 13,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Ip Ownership Assignment | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 9,
      "n_positive_contracts": 9,
      "n_negative_questions": 12,
      "n_negative_contracts": 12,
      "n_reference_spans": 26,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Irrevocable Or Perpetual License | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 28,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Irrevocable Or Perpetual License | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 4,
      "n_positive_contracts": 4,
      "n_negative_questions": 31,
      "n_negative_contracts": 31,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Irrevocable Or Perpetual License | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 14,
      "n_negative_contracts": 14,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Irrevocable Or Perpetual License | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 5,
      "n_positive_contracts": 5,
      "n_negative_questions": 16,
      "n_negative_contracts": 16,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Joint Ip Ownership | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Joint Ip Ownership | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 34,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Joint Ip Ownership | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 15,
      "n_negative_contracts": 15,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Joint Ip Ownership | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 4,
      "n_positive_contracts": 4,
      "n_negative_questions": 17,
      "n_negative_contracts": 17,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "License Grant | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 4,
      "n_positive_contracts": 4,
      "n_negative_questions": 25,
      "n_negative_contracts": 25,
      "n_reference_spans": 8,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "License Grant | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 19,
      "n_positive_contracts": 19,
      "n_negative_questions": 16,
      "n_negative_contracts": 16,
      "n_reference_spans": 42,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "License Grant | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 11,
      "n_positive_contracts": 11,
      "n_negative_questions": 6,
      "n_negative_contracts": 6,
      "n_reference_spans": 23,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "License Grant | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 16,
      "n_positive_contracts": 16,
      "n_negative_questions": 5,
      "n_negative_contracts": 5,
      "n_reference_spans": 62,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Liquidated Damages | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 27,
      "n_negative_contracts": 27,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Liquidated Damages | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 33,
      "n_negative_contracts": 33,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Liquidated Damages | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 17,
      "n_negative_contracts": 17,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Liquidated Damages | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 10,
      "n_positive_contracts": 10,
      "n_negative_questions": 11,
      "n_negative_contracts": 11,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Minimum Commitment | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Minimum Commitment | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 9,
      "n_positive_contracts": 9,
      "n_negative_questions": 26,
      "n_negative_contracts": 26,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Minimum Commitment | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 8,
      "n_positive_contracts": 8,
      "n_negative_questions": 9,
      "n_negative_contracts": 9,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Minimum Commitment | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 15,
      "n_positive_contracts": 15,
      "n_negative_questions": 6,
      "n_negative_contracts": 6,
      "n_reference_spans": 50,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Most Favored Nation | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Most Favored Nation | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 34,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Most Favored Nation | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 15,
      "n_negative_contracts": 15,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Most Favored Nation | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 21,
      "n_negative_contracts": 21,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "No-Solicit Of Customers | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 28,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "No-Solicit Of Customers | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 34,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "No-Solicit Of Customers | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 16,
      "n_negative_contracts": 16,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "No-Solicit Of Customers | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 4,
      "n_positive_contracts": 4,
      "n_negative_questions": 17,
      "n_negative_contracts": 17,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "No-Solicit Of Employees | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "No-Solicit Of Employees | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 4,
      "n_positive_contracts": 4,
      "n_negative_questions": 31,
      "n_negative_contracts": 31,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "No-Solicit Of Employees | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 16,
      "n_negative_contracts": 16,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "No-Solicit Of Employees | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 5,
      "n_positive_contracts": 5,
      "n_negative_questions": 16,
      "n_negative_contracts": 16,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Compete | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Compete | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 9,
      "n_positive_contracts": 9,
      "n_negative_questions": 26,
      "n_negative_contracts": 26,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Compete | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 4,
      "n_positive_contracts": 4,
      "n_negative_questions": 13,
      "n_negative_contracts": 13,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Compete | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 10,
      "n_positive_contracts": 10,
      "n_negative_questions": 11,
      "n_negative_contracts": 11,
      "n_reference_spans": 35,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Disparagement | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Disparagement | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 32,
      "n_negative_contracts": 32,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Disparagement | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 15,
      "n_negative_contracts": 15,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Disparagement | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 19,
      "n_negative_contracts": 19,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Transferable License | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 28,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Transferable License | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 6,
      "n_positive_contracts": 6,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Transferable License | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 10,
      "n_negative_contracts": 10,
      "n_reference_spans": 16,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Non-Transferable License | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 8,
      "n_positive_contracts": 8,
      "n_negative_questions": 13,
      "n_negative_contracts": 13,
      "n_reference_spans": 20,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Notice Period To Terminate Renewal | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 26,
      "n_negative_contracts": 26,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Notice Period To Terminate Renewal | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 6,
      "n_positive_contracts": 6,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Notice Period To Terminate Renewal | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 17,
      "n_negative_contracts": 17,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Notice Period To Terminate Renewal | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 14,
      "n_negative_contracts": 14,
      "n_reference_spans": 8,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Parties | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 29,
      "n_positive_contracts": 29,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 162,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Parties | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 35,
      "n_positive_contracts": 35,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 173,
      "sufficiency": {
        "recall": true,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Parties | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 17,
      "n_positive_contracts": 17,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 90,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Parties | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 21,
      "n_positive_contracts": 21,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 118,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Post-Termination Services | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Post-Termination Services | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 10,
      "n_positive_contracts": 10,
      "n_negative_questions": 25,
      "n_negative_contracts": 25,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Post-Termination Services | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 6,
      "n_positive_contracts": 6,
      "n_negative_questions": 11,
      "n_negative_contracts": 11,
      "n_reference_spans": 15,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Post-Termination Services | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 13,
      "n_positive_contracts": 13,
      "n_negative_questions": 8,
      "n_negative_contracts": 8,
      "n_reference_spans": 48,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Price Restrictions | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Price Restrictions | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 35,
      "n_negative_contracts": 35,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Price Restrictions | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 17,
      "n_negative_contracts": 17,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Price Restrictions | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 21,
      "n_negative_contracts": 21,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Renewal Term | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 5,
      "n_positive_contracts": 5,
      "n_negative_questions": 24,
      "n_negative_contracts": 24,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Renewal Term | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 10,
      "n_positive_contracts": 10,
      "n_negative_questions": 25,
      "n_negative_contracts": 25,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Renewal Term | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 16,
      "n_negative_contracts": 16,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Renewal Term | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 10,
      "n_positive_contracts": 10,
      "n_negative_questions": 11,
      "n_negative_contracts": 11,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Revenue/Profit Sharing | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 26,
      "n_negative_contracts": 26,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Revenue/Profit Sharing | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 13,
      "n_positive_contracts": 13,
      "n_negative_questions": 22,
      "n_negative_contracts": 22,
      "n_reference_spans": 34,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Revenue/Profit Sharing | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 5,
      "n_positive_contracts": 5,
      "n_negative_questions": 12,
      "n_negative_contracts": 12,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Revenue/Profit Sharing | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 14,
      "n_positive_contracts": 14,
      "n_negative_questions": 7,
      "n_negative_contracts": 7,
      "n_reference_spans": 38,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Rofr/Rofo/Rofn | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Rofr/Rofo/Rofn | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 5,
      "n_positive_contracts": 5,
      "n_negative_questions": 30,
      "n_negative_contracts": 30,
      "n_reference_spans": 19,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Rofr/Rofo/Rofn | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 14,
      "n_negative_contracts": 14,
      "n_reference_spans": 16,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Rofr/Rofo/Rofn | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 9,
      "n_positive_contracts": 9,
      "n_negative_questions": 12,
      "n_negative_contracts": 12,
      "n_reference_spans": 33,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Source Code Escrow | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Source Code Escrow | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 35,
      "n_negative_contracts": 35,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Source Code Escrow | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 17,
      "n_negative_contracts": 17,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Source Code Escrow | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 20,
      "n_negative_contracts": 20,
      "n_reference_spans": 5,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Termination For Convenience | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 4,
      "n_positive_contracts": 4,
      "n_negative_questions": 25,
      "n_negative_contracts": 25,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Termination For Convenience | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 12,
      "n_positive_contracts": 12,
      "n_negative_questions": 23,
      "n_negative_contracts": 23,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Termination For Convenience | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 5,
      "n_positive_contracts": 5,
      "n_negative_questions": 12,
      "n_negative_contracts": 12,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Termination For Convenience | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 8,
      "n_positive_contracts": 8,
      "n_negative_questions": 13,
      "n_negative_contracts": 13,
      "n_reference_spans": 16,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Third Party Beneficiary | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Third Party Beneficiary | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 34,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Third Party Beneficiary | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 15,
      "n_negative_contracts": 15,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Third Party Beneficiary | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 18,
      "n_negative_contracts": 18,
      "n_reference_spans": 8,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Uncapped Liability | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 29,
      "n_negative_contracts": 29,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Uncapped Liability | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 4,
      "n_positive_contracts": 4,
      "n_negative_questions": 31,
      "n_negative_contracts": 31,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Uncapped Liability | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 15,
      "n_negative_contracts": 15,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Uncapped Liability | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 14,
      "n_negative_contracts": 14,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Unlimited/All-You-Can-Eat-License | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 28,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Unlimited/All-You-Can-Eat-License | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 34,
      "n_negative_contracts": 34,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Unlimited/All-You-Can-Eat-License | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 17,
      "n_negative_contracts": 17,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Unlimited/All-You-Can-Eat-License | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 20,
      "n_negative_contracts": 20,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Volume Restriction | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 28,
      "n_negative_contracts": 28,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Volume Restriction | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 7,
      "n_positive_contracts": 7,
      "n_negative_questions": 28,
      "n_negative_contracts": 28,
      "n_reference_spans": 16,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Volume Restriction | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 14,
      "n_negative_contracts": 14,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Volume Restriction | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 6,
      "n_positive_contracts": 6,
      "n_negative_questions": 15,
      "n_negative_contracts": 15,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Warranty Duration | Q1_shortest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 29,
      "n_questions": 29,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 27,
      "n_negative_contracts": 27,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Warranty Duration | Q2_short",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 35,
      "n_questions": 35,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 33,
      "n_negative_contracts": 33,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": true,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Warranty Duration | Q3_long",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 17,
      "n_questions": 17,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 14,
      "n_negative_contracts": 14,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8A",
      "segment": "category_x_doc_length",
      "value": "Warranty Duration | Q4_longest",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 21,
      "n_questions": 21,
      "n_positive_questions": 3,
      "n_positive_contracts": 3,
      "n_negative_questions": 18,
      "n_negative_contracts": 18,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 1996-EX-1.1-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 4,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 1996-EX-10.12-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 1997-EX-10.16-SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 1997-EX-10.28-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 1998-EX-10-OUTSOURCING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 1998-EX-10.13-PROMOTION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 1999-EX-10.13-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 1999-EX-10.17-TECHNICAL INFRASTRUCTURE MAINTENANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 1999-EX-10.3-WEB SITE HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 15,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2000-EX-10.13-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2000-EX-10.5-Distributor Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2000-EX-10.8-HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2003-EX-10-JOINT VENTURE CONTRACT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2003-EX-10.13-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2003-EX-10.65-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2003-EX-10.65-TRANSPORTATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2003-EX-2.1-VISP WEB SITE BUILDING AND HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2004-EX-10-RESELLER AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2005-EX-10.15-SPONSORSHIP AND DEVELOPMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2005-EX-10.26-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2007-EX-10.28-COMPLETION AND LIQUIDITY MAINTENANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2008-EX-10.10-",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2009-EX-10.1-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 4,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2009-EX-10.2-INTELLECTUAL PROPERTY AGREEMENT between SONY ELECTRONICS INC. and GSI TECHNOLOGY, INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2010-EX-1-CORPORATE SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2010-EX-10.10-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2010-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2010-EX-7.1-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2012-EX-10.6-TRANSPORTATION CONTRACT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2012-EX-99.(D)(I)-SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2013-EX-10.1-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 8,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2014-EX-10-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2014-EX-10-Cooperation Agreement of 50MWp Photovoltaic Grid-connected Power Generation Project in Yangqiao of~1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2014-EX-10.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2015-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 4,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2015-EX-99.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2016-EX-10.4-INTELLECTUAL PROPERTY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2016-EX-10.5-INTELLECTUAL PROPERTY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2016-EX-4.72-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2017-EX-10.22-STRATEGIC ALLIANCE AGREEMENT (Hyatt Ziva Cancun)",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2018-EX-10.1-SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2018-EX-10.6-Franchise Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2019-EX-10.1-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2019-EX-4.5-SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2020-EX-10.(XIV)-MASTER SERVICES AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2020-EX-10.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 10,
      "n_positive_contracts": 2,
      "n_negative_questions": 6,
      "n_negative_contracts": 2,
      "n_reference_spans": 26,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2020-EX-10.12-Master Service Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2020-EX-10.17-CONSULTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2020-EX-10.4-CONSULTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2020-EX-4.5-CONSULTING AGREEMENT - DR. GAETANO MORELLO N.D. INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2020-EX-99.1-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 5,
      "n_positive_contracts": 2,
      "n_negative_questions": 11,
      "n_negative_contracts": 2,
      "n_reference_spans": 8,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2020-EX-99.A-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | 2020-EX-99.D-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 6,
      "n_positive_contracts": 2,
      "n_negative_questions": 10,
      "n_negative_contracts": 2,
      "n_reference_spans": 36,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Co-Branding Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 5,
      "n_questions": 40,
      "n_positive_questions": 31,
      "n_positive_contracts": 5,
      "n_negative_questions": 9,
      "n_negative_contracts": 5,
      "n_reference_spans": 57,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Co-Branding Agreement1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Co-Branding Agreement2",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 4,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Columbia Laboratories, (Bermuda) Ltd. - AMEND NO. 2 TO MANUFACTURING AND SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Content License Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 4,
      "n_questions": 32,
      "n_positive_questions": 23,
      "n_positive_contracts": 4,
      "n_negative_questions": 9,
      "n_negative_contracts": 4,
      "n_reference_spans": 36,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Development Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 4,
      "n_questions": 32,
      "n_positive_questions": 26,
      "n_positive_contracts": 4,
      "n_negative_questions": 6,
      "n_negative_contracts": 3,
      "n_reference_spans": 39,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Distributor Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 9,
      "n_positive_contracts": 2,
      "n_negative_questions": 7,
      "n_negative_contracts": 2,
      "n_reference_spans": 28,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Endorsement Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 5,
      "n_questions": 40,
      "n_positive_questions": 25,
      "n_positive_contracts": 5,
      "n_negative_questions": 15,
      "n_negative_contracts": 5,
      "n_reference_spans": 44,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Franchise Agreement1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Franchise Agreement4",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | HEMISPHERX - Sales, Marketing, Distribution, and Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 15,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Maintenance Agreement3",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 4,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Outsourcing Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 4,
      "n_negative_contracts": 1,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | POWEROF",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 8,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Promotion Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 14,
      "n_positive_contracts": 2,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 23,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Quaker Chemical Corporation - NON COMPETITION AND NON SOLICITATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | R EXCLUSIVE AGENCY AND MARKETING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | R REMARKETING  AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | R STRATEGIC LICENSING, DISTRIBUTION AND MARKETING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 0,
      "n_negative_contracts": 0,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Service Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Sponsorship Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 12,
      "n_positive_contracts": 2,
      "n_negative_questions": 4,
      "n_negative_contracts": 2,
      "n_reference_spans": 18,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 3,
      "n_questions": 24,
      "n_positive_questions": 18,
      "n_positive_contracts": 3,
      "n_negative_questions": 6,
      "n_negative_contracts": 2,
      "n_reference_spans": 30,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | Trademark License Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | VAPOTHERM, INC. - Manufacturing and Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | VIVINT SOLAR, INC. - NON-COMPETITION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 4,
      "n_negative_contracts": 1,
      "n_reference_spans": 8,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | WESTERN COPPER - NON-COMPETITION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "general | WILCOX ENTERPRISES, INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 1996-EX-1.1-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 1996-EX-10.12-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 1997-EX-10.16-SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 1997-EX-10.28-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 6,
      "n_negative_contracts": 1,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 1998-EX-10-OUTSOURCING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 1998-EX-10.13-PROMOTION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 6,
      "n_negative_contracts": 1,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 1999-EX-10.13-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 1999-EX-10.17-TECHNICAL INFRASTRUCTURE MAINTENANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 1999-EX-10.3-WEB SITE HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2000-EX-10.13-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2000-EX-10.5-Distributor Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2000-EX-10.8-HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2003-EX-10-JOINT VENTURE CONTRACT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2003-EX-10.13-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2003-EX-10.65-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2003-EX-10.65-TRANSPORTATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2003-EX-2.1-VISP WEB SITE BUILDING AND HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2004-EX-10-RESELLER AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2005-EX-10.15-SPONSORSHIP AND DEVELOPMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 6,
      "n_negative_contracts": 1,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2005-EX-10.26-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2007-EX-10.28-COMPLETION AND LIQUIDITY MAINTENANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2008-EX-10.10-",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2009-EX-10.1-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 6,
      "n_negative_contracts": 1,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2009-EX-10.2-INTELLECTUAL PROPERTY AGREEMENT between SONY ELECTRONICS INC. and GSI TECHNOLOGY, INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2010-EX-1-CORPORATE SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2010-EX-10.10-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 6,
      "n_negative_contracts": 1,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2010-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 6,
      "n_negative_contracts": 1,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2010-EX-7.1-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2012-EX-10.6-TRANSPORTATION CONTRACT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2012-EX-99.(D)(I)-SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2013-EX-10.1-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2014-EX-10-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 6,
      "n_negative_contracts": 1,
      "n_reference_spans": 5,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2014-EX-10-Cooperation Agreement of 50MWp Photovoltaic Grid-connected Power Generation Project in Yangqiao of~1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2014-EX-10.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2015-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2015-EX-99.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2016-EX-10.4-INTELLECTUAL PROPERTY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2016-EX-10.5-INTELLECTUAL PROPERTY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2016-EX-4.72-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2017-EX-10.22-STRATEGIC ALLIANCE AGREEMENT (Hyatt Ziva Cancun)",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2018-EX-10.1-SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2018-EX-10.6-Franchise Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 3,
      "n_negative_contracts": 1,
      "n_reference_spans": 24,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2019-EX-10.1-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2019-EX-4.5-SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2020-EX-10.(XIV)-MASTER SERVICES AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2020-EX-10.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 15,
      "n_negative_contracts": 2,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2020-EX-10.12-Master Service Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2020-EX-10.17-CONSULTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2020-EX-10.4-CONSULTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2020-EX-4.5-CONSULTING AGREEMENT - DR. GAETANO MORELLO N.D. INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2020-EX-99.1-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 16,
      "n_negative_contracts": 2,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2020-EX-99.A-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | 2020-EX-99.D-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 16,
      "n_negative_contracts": 2,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Co-Branding Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 5,
      "n_questions": 40,
      "n_positive_questions": 10,
      "n_positive_contracts": 4,
      "n_negative_questions": 30,
      "n_negative_contracts": 5,
      "n_reference_spans": 27,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Co-Branding Agreement1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Co-Branding Agreement2",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Columbia Laboratories, (Bermuda) Ltd. - AMEND NO. 2 TO MANUFACTURING AND SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Content License Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 4,
      "n_questions": 32,
      "n_positive_questions": 5,
      "n_positive_contracts": 4,
      "n_negative_questions": 27,
      "n_negative_contracts": 4,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Development Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 4,
      "n_questions": 32,
      "n_positive_questions": 9,
      "n_positive_contracts": 3,
      "n_negative_questions": 23,
      "n_negative_contracts": 4,
      "n_reference_spans": 31,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Distributor Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 16,
      "n_negative_contracts": 2,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Endorsement Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 5,
      "n_questions": 40,
      "n_positive_questions": 6,
      "n_positive_contracts": 3,
      "n_negative_questions": 34,
      "n_negative_contracts": 5,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Franchise Agreement1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 1,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Franchise Agreement4",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | HEMISPHERX - Sales, Marketing, Distribution, and Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Maintenance Agreement3",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Outsourcing Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | POWEROF",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Promotion Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 8,
      "n_positive_contracts": 2,
      "n_negative_questions": 8,
      "n_negative_contracts": 2,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Quaker Chemical Corporation - NON COMPETITION AND NON SOLICITATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | R EXCLUSIVE AGENCY AND MARKETING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 2,
      "n_negative_contracts": 1,
      "n_reference_spans": 26,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | R REMARKETING  AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | R STRATEGIC LICENSING, DISTRIBUTION AND MARKETING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 6,
      "n_negative_contracts": 1,
      "n_reference_spans": 5,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Service Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 5,
      "n_negative_contracts": 1,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Sponsorship Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 16,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 16,
      "n_negative_contracts": 2,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 3,
      "n_questions": 24,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 20,
      "n_negative_contracts": 3,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | Trademark License Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | VAPOTHERM, INC. - Manufacturing and Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 7,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | VIVINT SOLAR, INC. - NON-COMPETITION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 8,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | WESTERN COPPER - NON-COMPETITION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 6,
      "n_negative_contracts": 1,
      "n_reference_spans": 8,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "restrictive_covenants | WILCOX ENTERPRISES, INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 8,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 6,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 1996-EX-1.1-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 19,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 1996-EX-10.12-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 17,
      "n_negative_contracts": 1,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 1997-EX-10.16-SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 9,
      "n_positive_contracts": 1,
      "n_negative_questions": 16,
      "n_negative_contracts": 1,
      "n_reference_spans": 17,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 1997-EX-10.28-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 9,
      "n_positive_contracts": 1,
      "n_negative_questions": 16,
      "n_negative_contracts": 1,
      "n_reference_spans": 23,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 1998-EX-10-OUTSOURCING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 12,
      "n_positive_contracts": 1,
      "n_negative_questions": 13,
      "n_negative_contracts": 1,
      "n_reference_spans": 28,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 1998-EX-10.13-PROMOTION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 18,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 1999-EX-10.13-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 9,
      "n_positive_contracts": 1,
      "n_negative_questions": 16,
      "n_negative_contracts": 1,
      "n_reference_spans": 17,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 1999-EX-10.17-TECHNICAL INFRASTRUCTURE MAINTENANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 21,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 1999-EX-10.3-WEB SITE HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 23,
      "n_negative_contracts": 1,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2000-EX-10.13-ENDORSEMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 17,
      "n_negative_contracts": 1,
      "n_reference_spans": 27,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2000-EX-10.5-Distributor Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 9,
      "n_positive_contracts": 1,
      "n_negative_questions": 16,
      "n_negative_contracts": 1,
      "n_reference_spans": 26,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2000-EX-10.8-HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 19,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2003-EX-10-JOINT VENTURE CONTRACT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 19,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2003-EX-10.13-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2003-EX-10.65-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 5,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2003-EX-10.65-TRANSPORTATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2003-EX-2.1-VISP WEB SITE BUILDING AND HOSTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2004-EX-10-RESELLER AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 18,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2005-EX-10.15-SPONSORSHIP AND DEVELOPMENT AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 18,
      "n_negative_contracts": 1,
      "n_reference_spans": 18,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2005-EX-10.26-AGENCY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 21,
      "n_negative_contracts": 1,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2007-EX-10.28-COMPLETION AND LIQUIDITY MAINTENANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2008-EX-10.10-",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 9,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2009-EX-10.1-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 18,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2009-EX-10.2-INTELLECTUAL PROPERTY AGREEMENT between SONY ELECTRONICS INC. and GSI TECHNOLOGY, INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 17,
      "n_negative_contracts": 1,
      "n_reference_spans": 14,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2010-EX-1-CORPORATE SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 20,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2010-EX-10.10-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2010-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 23,
      "n_negative_contracts": 1,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2010-EX-7.1-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 19,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2012-EX-10.6-TRANSPORTATION CONTRACT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 18,
      "n_negative_contracts": 1,
      "n_reference_spans": 23,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2012-EX-99.(D)(I)-SPONSORSHIP AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 24,
      "n_negative_contracts": 1,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2013-EX-10.1-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 24,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2014-EX-10-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 20,
      "n_negative_contracts": 1,
      "n_reference_spans": 6,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2014-EX-10-Cooperation Agreement of 50MWp Photovoltaic Grid-connected Power Generation Project in Yangqiao of~1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2014-EX-10.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 19,
      "n_negative_contracts": 1,
      "n_reference_spans": 10,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2015-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 4,
      "n_positive_contracts": 1,
      "n_negative_questions": 21,
      "n_negative_contracts": 1,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2015-EX-99.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 4,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2016-EX-10.4-INTELLECTUAL PROPERTY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 20,
      "n_negative_contracts": 1,
      "n_reference_spans": 18,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2016-EX-10.5-INTELLECTUAL PROPERTY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 10,
      "n_positive_contracts": 1,
      "n_negative_questions": 15,
      "n_negative_contracts": 1,
      "n_reference_spans": 34,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2016-EX-4.72-Strategic Alliance Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 24,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2017-EX-10.22-STRATEGIC ALLIANCE AGREEMENT (Hyatt Ziva Cancun)",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 24,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2018-EX-10.1-SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 12,
      "n_positive_contracts": 1,
      "n_negative_questions": 13,
      "n_negative_contracts": 1,
      "n_reference_spans": 27,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2018-EX-10.6-Franchise Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 16,
      "n_positive_contracts": 1,
      "n_negative_questions": 9,
      "n_negative_contracts": 1,
      "n_reference_spans": 61,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2019-EX-10.1-JOINT VENTURE AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2019-EX-4.5-SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 10,
      "n_positive_contracts": 1,
      "n_negative_questions": 15,
      "n_negative_contracts": 1,
      "n_reference_spans": 22,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2020-EX-10.(XIV)-MASTER SERVICES AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 17,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2020-EX-10.1-COOPERATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 50,
      "n_positive_questions": 2,
      "n_positive_contracts": 2,
      "n_negative_questions": 48,
      "n_negative_contracts": 2,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2020-EX-10.12-Master Service Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 19,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2020-EX-10.17-CONSULTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 19,
      "n_negative_contracts": 1,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2020-EX-10.4-CONSULTING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 18,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2020-EX-4.5-CONSULTING AGREEMENT - DR. GAETANO MORELLO N.D. INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 23,
      "n_negative_contracts": 1,
      "n_reference_spans": 3,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2020-EX-99.1-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 50,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 50,
      "n_negative_contracts": 2,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2020-EX-99.A-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | 2020-EX-99.D-JOINT FILING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 50,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 50,
      "n_negative_contracts": 2,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Co-Branding Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 5,
      "n_questions": 125,
      "n_positive_questions": 48,
      "n_positive_contracts": 5,
      "n_negative_questions": 77,
      "n_negative_contracts": 5,
      "n_reference_spans": 122,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Co-Branding Agreement1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 5,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Co-Branding Agreement2",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Columbia Laboratories, (Bermuda) Ltd. - AMEND NO. 2 TO MANUFACTURING AND SUPPLY AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 6,
      "n_positive_contracts": 1,
      "n_negative_questions": 19,
      "n_negative_contracts": 1,
      "n_reference_spans": 12,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Content License Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 4,
      "n_questions": 100,
      "n_positive_questions": 16,
      "n_positive_contracts": 4,
      "n_negative_questions": 84,
      "n_negative_contracts": 4,
      "n_reference_spans": 31,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Development Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 4,
      "n_questions": 100,
      "n_positive_questions": 42,
      "n_positive_contracts": 4,
      "n_negative_questions": 58,
      "n_negative_contracts": 4,
      "n_reference_spans": 105,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Distributor Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 50,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 50,
      "n_negative_contracts": 2,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Endorsement Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 5,
      "n_questions": 125,
      "n_positive_questions": 26,
      "n_positive_contracts": 5,
      "n_negative_questions": 99,
      "n_negative_contracts": 5,
      "n_reference_spans": 38,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Franchise Agreement1",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 14,
      "n_positive_contracts": 1,
      "n_negative_questions": 11,
      "n_negative_contracts": 1,
      "n_reference_spans": 56,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Franchise Agreement4",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | HEMISPHERX - Sales, Marketing, Distribution, and Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 9,
      "n_positive_contracts": 1,
      "n_negative_questions": 16,
      "n_negative_contracts": 1,
      "n_reference_spans": 25,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Maintenance Agreement3",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Outsourcing Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 3,
      "n_positive_contracts": 1,
      "n_negative_questions": 22,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | POWEROF",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 1,
      "n_positive_contracts": 1,
      "n_negative_questions": 24,
      "n_negative_contracts": 1,
      "n_reference_spans": 1,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Promotion Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 50,
      "n_positive_questions": 26,
      "n_positive_contracts": 2,
      "n_negative_questions": 24,
      "n_negative_contracts": 2,
      "n_reference_spans": 59,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Quaker Chemical Corporation - NON COMPETITION AND NON SOLICITATION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 2,
      "n_positive_contracts": 1,
      "n_negative_questions": 23,
      "n_negative_contracts": 1,
      "n_reference_spans": 2,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | R EXCLUSIVE AGENCY AND MARKETING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 12,
      "n_positive_contracts": 1,
      "n_negative_questions": 13,
      "n_negative_contracts": 1,
      "n_reference_spans": 59,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | R REMARKETING  AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 5,
      "n_positive_contracts": 1,
      "n_negative_questions": 20,
      "n_negative_contracts": 1,
      "n_reference_spans": 7,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | R STRATEGIC LICENSING, DISTRIBUTION AND MARKETING AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 14,
      "n_positive_contracts": 1,
      "n_negative_questions": 11,
      "n_negative_contracts": 1,
      "n_reference_spans": 66,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Service Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 8,
      "n_positive_contracts": 1,
      "n_negative_questions": 17,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Sponsorship Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 2,
      "n_questions": 50,
      "n_positive_questions": 9,
      "n_positive_contracts": 2,
      "n_negative_questions": 41,
      "n_negative_contracts": 2,
      "n_reference_spans": 16,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 3,
      "n_questions": 75,
      "n_positive_questions": 15,
      "n_positive_contracts": 3,
      "n_negative_questions": 60,
      "n_negative_contracts": 3,
      "n_reference_spans": 44,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | Trademark License Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 18,
      "n_negative_contracts": 1,
      "n_reference_spans": 11,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | VAPOTHERM, INC. - Manufacturing and Supply Agreement",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 7,
      "n_positive_contracts": 1,
      "n_negative_questions": 18,
      "n_negative_contracts": 1,
      "n_reference_spans": 13,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | VIVINT SOLAR, INC. - NON-COMPETITION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | WESTERN COPPER - NON-COMPETITION AGREEMENT",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 0,
      "n_positive_contracts": 0,
      "n_negative_questions": 25,
      "n_negative_contracts": 1,
      "n_reference_spans": 0,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    },
    {
      "segment_id": "S8B",
      "segment": "family_x_contract_type_raw",
      "value": "revenue_risks | WILCOX ENTERPRISES, INC.",
      "registration": "preregistered",
      "metric_scope": "both",
      "n_contracts": 1,
      "n_questions": 25,
      "n_positive_questions": 10,
      "n_positive_contracts": 1,
      "n_negative_questions": 15,
      "n_negative_contracts": 1,
      "n_reference_spans": 37,
      "sufficiency": {
        "recall": false,
        "false_positive": false,
        "reported_metric_scope": false
      },
      "sufficient_for_release_conclusion": false
    }
  ]
}


==> anc/manifests/ZET-EVAL-SPLIT-001_split_registry.json <==
{
  "artifact_id": "ZET-EVAL-SPLIT-001",
  "protocol": "ZET-EVAL-P-001 v0.1",
  "seed": 20260805,
  "val_fraction_target": 0.15,
  "official_split": "preserved (contract-level, as published by The Atticus Project)",
  "counts": {
    "train_dev": 346,
    "validation": 62,
    "test": 102
  },
  "validation_stratified_by": "contract_type_norm",
  "validation_titles": [
    "2ThemartComInc_19990826_10-12G_EX-10.10_6700288_EX-10.10_Co-Branding Agreement_ Agency Agreement",
    "ADIANUTRITION,INC_04_01_2005-EX-10.D2-RESELLER AGREEMENT",
    "AMERICASSHOPPINGMALLINC_12_10_1999-EX-10.2-SITE DEVELOPMENT AND HOSTING AGREEMENT",
    "ASHWORTHINC_01_29_1999-EX-10.(D)-PROMOTION AGREEMENT AND NANTZ COMMUNICATIONS, INC.",
    "AlliedEsportsEntertainmentInc_20190815_8-K_EX-10.19_11788293_EX-10.19_Content License Agreement",
    "Antares Pharma, Inc. - Manufacturing Agreement",
    "ArcaUsTreasuryFund_20200207_N-2_EX-99.K5_11971930_EX-99.K5_Development Agreement",
    "AudibleInc_20001113_10-Q_EX-10.32_2599586_EX-10.32_Co-Branding Agreement_ Marketing Agreement_ Investment Distribution Agreement",
    "BANGIINC_05_25_2005-EX-10-Premium Managed Hosting Agreement",
    "BANUESTRAFINANCIALCORP_09_08_2006-EX-10.16-AGENCY AGREEMENT",
    "BELLICUMPHARMACEUTICALS,INC_05_07_2019-EX-10.1-Supply Agreement",
    "BERKELEYLIGHTS,INC_06_26_2020-EX-10.12-COLLABORATION AGREEMENT",
    "BICYCLETHERAPEUTICSPLC_03_10_2020-EX-10.11-SERVICE AGREEMENT",
    "BIOCEPTINC_08_19_2013-EX-10-COLLABORATION AGREEMENT",
    "BLACKROCKMUNIHOLDINGSINVESTMENTQUALITYFUND_04_07_2020-EX-99.01-JOINT FILING AGREEMENT",
    "BNCMORTGAGEINC_05_17_1999-EX-10.4-LICENSING AND WEB SITE HOSTING AGREEMENT",
    "BONTONSTORESINC_04_20_2018-EX-99.3-AGENCY AGREEMENT",
    "CUROGROUPHOLDINGSCORP_05_04_2020-EX-10.3-SERVICING AGREEMENT",
    "CcRealEstateIncomeFundadv_20181205_POS 8C_EX-99.(H)(3)_11447739_EX-99.(H)(3)_Marketing Agreement",
    "CnsPharmaceuticalsInc_20200326_8-K_EX-10.1_12079626_EX-10.1_Development Agreement",
    "CybergyHoldingsInc_20140520_10-Q_EX-10.27_8605784_EX-10.27_Affiliate Agreement",
    "DRAGONSYSTEMSINC_01_08_1999-EX-10.17-OUTSOURCING AGREEMENT",
    "DRKOOPCOMINC_04_21_1999-EX-10.28-SPONSORSHIP AGREEMENT",
    "EdietsComInc_20001030_10QSB_EX-10.4_2606646_EX-10.4_Co-Branding Agreement",
    "EmbarkComInc_19991008_S-1A_EX-10.10_6487661_EX-10.10_Co-Branding Agreement",
    "EmmisCommunicationsCorp_20191125_8-K_EX-10.6_11906433_EX-10.6_Marketing Agreement",
    "FulucaiProductionsLtd_20131223_10-Q_EX-10.9_8368347_EX-10.9_Content License Agreement",
    "GOLDRESOURCECORP_12_11_2008-EX-10.1-STRATEGIC ALLIANCE AGREEMENT",
    "GSVINC_05_15_1998-EX-10-SPONSORSHIP AGREEMENT",
    "GluMobileInc_20070319_S-1A_EX-10.09_436630_EX-10.09_Content License Agreement3",
    "GopageCorp_20140221_10-K_EX-10.1_8432966_EX-10.1_Content License Agreement",
    "HealthcareIntegratedTechnologiesInc_20190812_8-K_EX-10.1_11776966_EX-10.1_Reseller Agreement",
    "KUBIENT,INC_07_02_2020-EX-10.14-MASTER SERVICES AGREEMENT_Part2",
    "MANUFACTURERSSERVICESLTD_06_05_2000-EX-10.14-OUTSOURCING AGREEMENT",
    "MOVADOGROUPINC_04_30_2003-EX-10.28-ENDORSEMENT AGREEMENT",
    "MTITECHNOLOGYCORP_11_16_2004-EX-10.102-Reseller Agreement Premier Addendum",
    "NYLIACVARIABLEANNUITYSEPARATEACCOUNTIII_04_10_2020-EX-99.8.KK-SERVICE AGREEMENT",
    "OPERALTD_04_30_2020-EX-4.14-SERVICE AGREEMENT",
    "OTISWORLDWIDECORP_04_03_2020-EX-10.4-INTELLECTUAL PROPERTY AGREEMENT by and among UNITED TECHNOLOGIES CORPORATION, OTIS WORLDWIDE CORPORATION and CARRIER ~1",
    "PREMIERBIOMEDICALINC_05_14_2020-EX-10.2-INTELLECTUAL PROPERTY AGREEMENT",
    "ParatekPharmaceuticalsInc_20170505_10-KA_EX-10.29_10323872_EX-10.29_Outsourcing Agreement",
    "PelicanDeliversInc_20200211_S-1_EX-10.3_11975895_EX-10.3_Development Agreement2",
    "PfHospitalityGroupInc_20150923_10-12G_EX-10.1_9266710_EX-10.1_Franchise Agreement3",
    "PharmagenInc_20120803_8-KA_EX-10.1_7693204_EX-10.1_Endorsement Agreement",
    "QBIOMEDINC_04_08_2020-EX-99.1-JOINT FILING AGREEMENT",
    "RandWorldwideInc_20010402_8-KA_EX-10.2_2102464_EX-10.2_Co-Branding Agreement",
    "SOLUTIONSVENDINGINTERNATIONAL,INC_03_31_2020-EX1A-1 UNDR AGMT-SERVICES AGREEMENT",
    "SYKESHEALTHPLANSERVICESINC_04_24_1998-EX-10.14-OUTSOURCING AGREEMENT",
    "ScansourceInc_20190822_10-K_EX-10.38_11793958_EX-10.38_Distributor Agreement1",
    "StaarSurgicalCompany_20180801_10-Q_EX-10.37_11289449_EX-10.37_Distributor Agreement",
    "StampscomInc_20001114_10-Q_EX-10.47_2631630_EX-10.47_Co-Branding Agreement",
    "TELEGLOBEINTERNATIONALHOLDINGSLTD_03_29_2004-EX-10.10-CONSTRUCTION AND MAINTENANCE AGREEMENT",
    "TURNKEYCAPITAL,INC_07_20_2017-EX-1.1-Strategic Alliance Agreement",
    "TcPipelinesLp_20160226_10-K_EX-99.12_9454048_EX-99.12_Transportation Agreement",
    "ULTRAGENYXPHARMACEUTICALINC_12_23_2013-EX-10.9-SUPPLY AGREEMENT",
    "VEONEER,INC_02_21_2020-EX-10.11-JOINT VENTURE AGREEMENT",
    "VIRGINGALACTICHOLDINGS,INC_04_08_2020-EX-99.1-JOINT FILING STATEMENT",
    "VgrabCommunicationsInc_20200129_10-K_EX-10.33_11958828_EX-10.33_Development Agreement",
    "WELLSFARGOMORTGAGEBACKEDSECURITIES2006-6TRUST_05_11_2006-EX-10.3-Yield Maintenance Agreement",
    "WebmdHealthCorp_20050908_S-1A_EX-10.7_1027007_EX-10.7_Content License Agreement",
    "XENCORINC_10_25_2013-EX-10.24-COLLABORATION AGREEMENT (3)",
    "ZogenixInc_20190509_10-Q_EX-10.2_11663313_EX-10.2_Distributor Agreement"
  ],
  "train_dev_titles": [
    "ABILITYINC_06_15_2020-EX-4.25-SERVICES AGREEMENT",
    "ACCURAYINC_09_01_2010-EX-10.31-DISTRIBUTOR AGREEMENT",
    "ADAMSGOLFINC_03_21_2005-EX-10.17-ENDORSEMENT AGREEMENT",
    "ADAPTIMMUNETHERAPEUTICSPLC_04_06_2017-EX-10.11-STRATEGIC ALLIANCE AGREEMENT",
    "ADMA BioManufacturing, LLC -  Amendment #3 to Manufacturing Agreement ",
    "ADUROBIOTECH,INC_06_02_2020-EX-10.7-CONSULTING AGREEMENT",
    "ADUROBIOTECH,INC_06_02_2020-EX-10.7-CONSULTING AGREEMENT(1)",
    "AIRTECHINTERNATIONALGROUPINC_05_08_2000-EX-10.4-FRANCHISE AGREEMENT",
    "ALAMOGORDOFINANCIALCORP_12_16_1999-EX-1-AGENCY AGREEMENT",
    "ALLIANCEBANCORPINCOFPENNSYLVANIA_10_18_2006-EX-1.2-AGENCY AGREEMENT",
    "ALLISONTRANSMISSIONHOLDINGSINC_12_15_2014-EX-99.1-COOPERATION AGREEMENT",
    "AMERICANPHYSICIANSCAPITALINC_03_31_2003-EX-10.26-AGENCY AGREEMENT",
    "ANIXABIOSCIENCESINC_06_09_2020-EX-10.1-COLLABORATION AGREEMENT",
    "ARMSTRONGFLOORING,INC_01_07_2019-EX-10.2-INTELLECTUAL PROPERTY AGREEMENT",
    "ASIANDRAGONGROUPINC_08_11_2005-EX-10.5-Reseller Agreement",
    "ASPIRITYHOLDINGSLLC_05_07_2012-EX-10.6-OUTSOURCING AGREEMENT",
    "ATENTOSA_07_06_2020-EX-99.1-JOINT FILING AGREEMENT",
    "ATHENSBANCSHARESCORP_11_02_2009-EX-1.2-AGENCY AGREEMENT , 2009",
    "ATMOSENERGYCORP_11_22_2002-EX-10.17-TRANSPORTATION SERVICE AGREEMENT",
    "AULAMERICANUNITTRUST_04_24_2020-EX-99.8.77-SERVICING AGREEMENT",
    "AURASYSTEMSINC_06_16_2010-EX-10.25-STRATEGIC ALLIANCE AGREEMENT",
    "AimmuneTherapeuticsInc_20200205_8-K_EX-10.3_11967170_EX-10.3_Development Agreement",
    "AlliedEsportsEntertainmentInc_20190815_8-K_EX-10.34_11788308_EX-10.34_Sponsorship Agreement",
    "Apollo Endosurgery - Manufacturing and Supply Agreement",
    "ArcGroupInc_20171211_8-K_EX-10.1_10976103_EX-10.1_Sponsorship Agreement",
    "ArmstrongFlooringInc_20190107_8-K_EX-10.2_11471795_EX-10.2_Intellectual Property Agreement",
    "Array BioPharma Inc. - LICENSE, DEVELOPMENT AND COMMERCIALIZATION AGREEMENT",
    "ArtaraTherapeuticsInc_20200110_8-K_EX-10.5_11943350_EX-10.5_License Agreement",
    "AtnInternationalInc_20191108_10-Q_EX-10.1_11878541_EX-10.1_Maintenance Agreement",
    "AzulSa_20170303_F-1A_EX-10.3_9943903_EX-10.3_Maintenance Agreement1",
    "AzulSa_20170303_F-1A_EX-10.3_9943903_EX-10.3_Maintenance Agreement2",
    "BELLRINGBRANDS,INC_02_07_2020-EX-10.18-MASTER SUPPLY AGREEMENT",
    "BEYONDCOMCORP_08_03_2000-EX-10.2-CO-HOSTING AGREEMENT",
    "BIOAMBERINC_04_10_2013-EX-10.34-DEVELOPMENT AGREEMENT (1)",
    "BIOAMBERINC_04_10_2013-EX-10.34-DEVELOPMENT AGREEMENT - First Amendment",
    "BIOFRONTERAAG_04_29_2019-EX-4.17-SUPPLY AGREEMENT",
    "BLACKBOXSTOCKSINC_08_05_2014-EX-10.1-DISTRIBUTOR AGREEMENT",
    "BLACKSTONEGSOLONG-SHORTCREDITINCOMEFUND_05_11_2020-EX-99.(K)(1)-SERVICE AGREEMENT",
    "BLUEFLYINC_03_27_2002-EX-10.27-e-business Hosting Agreement",
    "BLUEHILLSBANCORP,INC_05_20_2014-EX-1.1-AGENCY AGREEMENT",
    "BLUEROCKRESIDENTIALGROWTHREIT,INC_06_01_2016-EX-1.1-AGENCY AGREEMENT",
    "BNLFINANCIALCORP_03_30_2007-EX-10.8-OUTSOURCING AGREEMENT",
    "BORROWMONEYCOM,INC_06_11_2020-EX-10.1-JOINT VENTURE AGREEMENT",
    "BUFFALOWILDWINGSINC_06_05_1998-EX-10.3-FRANCHISE AGREEMENT",
    "BellringBrandsInc_20190920_S-1_EX-10.12_11817081_EX-10.12_Manufacturing Agreement1",
    "BellringBrandsInc_20190920_S-1_EX-10.12_11817081_EX-10.12_Manufacturing Agreement2",
    "BellringBrandsInc_20190920_S-1_EX-10.12_11817081_EX-10.12_Manufacturing Agreement3",
    "BellringBrandsInc_20190920_S-1_EX-10.12_11817081_EX-10.12_Manufacturing Agreement4",
    "BloomEnergyCorp_20180321_DRSA (on S-1)_EX-10_11240356_EX-10_Maintenance Agreement",
    "BravatekSolutionsInc_20170418_8-K_EX-10.1_10205739_EX-10.1_Reseller Agreement",
    "CANOPETROLEUM,INC_12_13_2007-EX-10.1-Sponsorship Agreement",
    "CARDAX,INC_08_19_2014-EX-10.1-COLLABORATION AGREEMENT",
    "CCAINDUSTRIESINC_04_14_2014-EX-10.1-OUTSOURCING AGREEMENT",
    "CERES,INC_01_25_2012-EX-10.20-Collaboration Agreement",
    "CHANGEPOINTCORP_03_08_2000-EX-10.6-LICENSE AND HOSTING AGREEMENT",
    "CHAPARRALRESOURCESINC_03_30_2000-EX-10.66-TRANSPORTATION CONTRACT",
    "CHEETAHMOBILEINC_04_22_2014-EX-10.43-Cooperation Agreement",
    "CHINARECYCLINGENERGYCORP_11_14_2013-EX-10.6-Cooperation Agreement",
    "COOLTECHNOLOGIES,INC_10_25_2017-EX-10.71-Strategic Alliance Agreement",
    "CORALGOLDRESOURCES,LTD_05_28_2020-EX-4.1-CONSULTING AGREEMENT",
    "CORIOINC_07_20_2000-EX-10.5-LICENSE AND HOSTING AGREEMENT",
    "CardlyticsInc_20180112_S-1_EX-10.16_11002987_EX-10.16_Maintenance Agreement1",
    "CardlyticsInc_20180112_S-1_EX-10.16_11002987_EX-10.16_Maintenance Agreement2",
    "CardlyticsInc_20180112_S-1_EX-10.16_11002987_EX-10.16_Maintenance Agreement4",
    "CerenceInc_20191002_8-K_EX-10.4_11827494_EX-10.4_Intellectual Property Agreement",
    "Cerus Corporation - FIRST AMEND TO SUPPLY AND MANUFACTURING AGREEMENT",
    "ChinaRealEstateInformationCorp_20090929_F-1_EX-10.32_4771615_EX-10.32_Content License Agreement",
    "ClickstreamCorp_20200330_1-A_EX1A-6 MAT CTRCT_12089935_EX1A-6 MAT CTRCT_Development Agreement",
    "CoherusBiosciencesInc_20200227_10-K_EX-10.29_12021376_EX-10.29_Development Agreement",
    "ConformisInc_20191101_10-Q_EX-10.6_11861402_EX-10.6_Development Agreement",
    "CreditcardscomInc_20070810_S-1_EX-10.33_362297_EX-10.33_Affiliate Agreement",
    "CytodynInc_20200109_10-Q_EX-10.5_11941634_EX-10.5_License Agreement",
    "DIVERSINETCORP_03_01_2012-EX-4-RESELLER AGREEMENT",
    "DOMINIADVISORTRUST_02_18_2005-EX-99.(H)(2)-SPONSORSHIP AGREEMENT",
    "DUOSTECHNOLOGIESGROUP,INC_04_21_2009-EX-10.1-STRATEGIC ALLIANCE AGREEMENT",
    "DYNAMEXINC_06_06_1996-EX-10.4-TRANSPORTATION SERVICES AGREEMENT",
    "DYNTEKINC_07_30_1999-EX-10-ONLINE HOSTING AGREEMENT",
    "DataCallTechnologies_20060918_SB-2A_EX-10.9_944510_EX-10.9_Content License Agreement",
    "DeltathreeInc_19991102_S-1A_EX-10.19_6227850_EX-10.19_Co-Branding Agreement_ Service Agreement",
    "DigitalCinemaDestinationsCorp_20111220_S-1_EX-10.10_7346719_EX-10.10_Affiliate Agreement",
    "ELANDIAINTERNATIONALINC_04_25_2007-EX-10.21-Outsourcing Agreement",
    "ELECTRAMECCANICA VEHICLES CORP. - Manufacturing Agreement",
    "ELFBEAUTY,INC_07_02_2020-EX-10.1-COOPERATION AGREEMENT",
    "ENERGOUSCORP_03_16_2017-EX-10.24-STRATEGIC ALLIANCE AGREEMENT",
    "ENERGYXXILTD_05_08_2015-EX-10.13-Transportation AGREEMENT",
    "ENTERPRISEPRODUCTSPARTNERSLP_07_08_1998-EX-10.3-TRANSPORTATION CONTRACT",
    "ENTERTAINMENTGAMINGASIAINC_02_15_2005-EX-10.5-DISTRIBUTOR AGREEMENT",
    "ENTRUSTINC_07_24_1998-EX-10.5-STRATEGIC ALLIANCE AGREEMENT",
    "ETELOS,INC_03_09_2004-EX-10.8-DISTRIBUTOR AGREEMENT",
    "EUROPEANMICROHOLDINGSINC_03_06_1998-EX-10.6-DISTRIBUTOR AGREEMENT",
    "EcoScienceSolutionsInc_20171117_8-K_EX-10.1_10956472_EX-10.1_Endorsement Agreement",
    "EhaveInc_20190515_20-F_EX-4.44_11678816_EX-4.44_License Agreement_ Reseller Agreement",
    "EmeraldHealthBioceuticalsInc_20200218_1-A_EX1A-6 MAT CTRCT_11987205_EX1A-6 MAT CTRCT_Development Agreement",
    "EtonPharmaceuticalsInc_20191114_10-Q_EX-10.1_11893941_EX-10.1_Development Agreement",
    "EuromediaHoldingsCorp_20070215_10SB12G_EX-10.B(01)_525118_EX-10.B(01)_Content License Agreement",
    "ExactSciencesCorp_20180822_8-K_EX-10.1_11331629_EX-10.1_Promotion Agreement",
    "FEDERATEDGOVERNMENTINCOMESECURITIESINC_04_28_2020-EX-99.SERV AGREE-SERVICES AGREEMENT",
    "FEDERATEDGOVERNMENTINCOMESECURITIESINC_04_28_2020-EX-99.SERV AGREE-SERVICES AGREEMENT_AMENDMENT",
    "FEDERATEDGOVERNMENTINCOMESECURITIESINC_04_28_2020-EX-99.SERV AGREE-SERVICES AGREEMENT_SECONDAMENDMENT",
    "FIBROGENINC_10_01_2014-EX-10.11-COLLABORATION AGREEMENT",
    "FIDELITYNATIONALINFORMATIONSERVICES,INC_08_05_2009-EX-10.3-INTELLECTUAL PROPERTY AGREEMENT",
    "FLOTEKINDUSTRIESINCCN_05_09_2019-EX-10.1-SUPPLY AGREEMENT",
    "FOUNDATIONMEDICINE,INC_02_02_2015-EX-10.2-Collaboration Agreement",
    "FTENETWORKS,INC_02_18_2016-EX-99.4-STRATEGIC ALLIANCE AGREEMENT",
    "FUSIONPHARMACEUTICALSINC_06_05_2020-EX-10.17-Supply Agreement - FUSION",
    "FerroglobePlc_20150624_F-4A_EX-10.20_9154746_EX-10.20_Outsourcing Agreement",
    "Freecook_20180605_S-1_EX-10.3_11233807_EX-10.3_Hosting Agreement",
    "FuelcellEnergyInc_20191106_8-K_EX-10.1_11868007_EX-10.1_Development Agreement",
    "FuseMedicalInc_20190321_10-K_EX-10.43_11575454_EX-10.43_Distributor Agreement",
    "GAINSCOINC_01_21_2010-EX-10.41-SPONSORSHIP AGREEMENT",
    "GALACTICOMMTECHNOLOGIESINC_11_07_1997-EX-10.46-WEB HOSTING AGREEMENT",
    "GIGGLESN_HUGS,INC_06_23_2016-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
    "GLOBALTECHNOLOGIESLTD_06_08_2020-EX-10.16-CONSULTING AGREEMENT",
    "GOCALLINC_03_30_2000-EX-10.7-Promotion Agreement",
    "GRIDIRONBIONUTRIENTS,INC_02_05_2020-EX-10.3-SUPPLY AGREEMENT",
    "GULFSOUTHMEDICALSUPPLYINC_12_24_1997-EX-4-AFFILIATE AGREEMENT",
    "GWG HOLDINGS, INC. - ORDERLY MARKETING AGREEMENT",
    "GarrettMotionInc_20181001_8-K_EX-2.4_11364532_EX-2.4_Intellectual Property Agreement",
    "GentechHoldingsInc_20190808_1-A_EX1A-6 MAT CTRCT_11776814_EX1A-6 MAT CTRCT_Distributor Agreement",
    "GlobalTechnologiesGroupInc_20050928_10KSB_EX-10.9_4148808_EX-10.9_Content License Agreement",
    "GluMobileInc_20070319_S-1A_EX-10.09_436630_EX-10.09_Content License Agreement1",
    "GluMobileInc_20070319_S-1A_EX-10.09_436630_EX-10.09_Content License Agreement2",
    "GluMobileInc_20070319_S-1A_EX-10.09_436630_EX-10.09_Content License Agreement4",
    "GpaqAcquisitionHoldingsInc_20200123_S-4A_EX-10.6_11951677_EX-10.6_License Agreement",
    "HEALTHGATEDATACORP_11_24_1999-EX-10.1-HOSTING AND MANAGEMENT AGREEMENT (1)",
    "HEALTHGATEDATACORP_11_24_1999-EX-10.1-HOSTING AND MANAGEMENT AGREEMENT - Escrow Agreement",
    "HOLIDAYRVSUPERSTORESINC_04_15_2002-EX-10.13-ENDORSEMENT AGREEMENT",
    "HOSPITALITYINVESTORSTRUST,INC_04_07_2014-EX-10.26-FRANCHISE AGREEMENT",
    "HUBEIMINKANGPHARMACEUTICALLTD_09_19_2006-EX-10.1-OUTSOURCING AGREEMENT",
    "HYDRONTECHNOLOGIESINC_03_31_1997-EX-10.47-SPONSORSHIP AGREEMENT",
    "HYPERIONSOFTWARECORP_09_28_1994-EX-10.47-EXCLUSIVE DISTRIBUTOR AGREEMENT",
    "HealthcentralCom_19991108_S-1A_EX-10.27_6623292_EX-10.27_Co-Branding Agreement",
    "HerImports_20161018_8-KA_EX-10.14_9765707_EX-10.14_Maintenance Agreement",
    "HertzGroupRealtyTrustInc_20190920_S-11A_EX-10.8_11816941_EX-10.8_Trademark License Agreement",
    "IDREAMSKYTECHNOLOGYLTD_07_03_2014-EX-10.39-Cooperation Agreement on Mobile Game Business",
    "IGENEBIOTECHNOLOGYINC_05_13_2003-EX-1-JOINT VENTURE AGREEMENT",
    "IMAGEWARESYSTEMSINC_12_20_1999-EX-10.22-MAINTENANCE AGREEMENT",
    "IMMUNOMEDICSINC_08_07_2019-EX-10.1-PROMOTION AGREEMENT",
    "INKTOMICORP_06_08_1998-EX-10.14-SOFTWARE HOSTING AGREEMENT",
    "INNOVIVA,INC_08_07_2014-EX-10.1-COLLABORATION AGREEMENT",
    "INTELLIGENTHIGHWAYSOLUTIONS,INC_01_18_2018-EX-10.1-Strategic Alliance Agreement",
    "INTERNATIONALFASTFOODCORP_04_04_1997-EX-99-FRANCHISE AGREEMENT",
    "INTERSECTENT,INC_05_11_2020-EX-10.1-SUPPLY AGREEMENT",
    "INTRICONCORP_03_10_2009-EX-10.22-Strategic Alliance Agreement",
    "IOVANCEBIOTHERAPEUTICS,INC_08_03_2017-EX-10.1-STRATEGIC ALLIANCE AGREEMENT",
    "IPAYMENT,INC_05_14_2007-EX-10.1-SPONSORSHIP AGREEMENT",
    "IVILLAGEINC_03_17_1999-EX-10.16-SPONSORSHIP AGREEMENT",
    "IbioInc_20200313_8-K_EX-10.1_12052678_EX-10.1_Development Agreement",
    "IdeanomicsInc_20160330_10-K_EX-10.26_9512211_EX-10.26_Content License Agreement",
    "ImineCorp_20180725_S-1_EX-10.5_11275970_EX-10.5_Distributor Agreement",
    "ImperialGardenResortInc_20161028_DRS (on F-1)_EX-10.13_9963189_EX-10.13_Outsourcing Agreement",
    "ImpresseCorp_20000322_S-1A_EX-10.11_5199234_EX-10.11_Co-Branding Agreement",
    "InmodeLtd_20190729_F-1A_EX-10.9_11743243_EX-10.9_Manufacturing Agreement",
    "InnerscopeHearingTechnologiesInc_20181109_8-K_EX-10.6_11419704_EX-10.6_Distributor Agreement",
    "IntegrityFunds_20200121_485BPOS_EX-99.E UNDR CONTR_11948727_EX-99.E UNDR CONTR_Service Agreement",
    "InvendaCorp_20000828_S-1A_EX-10.2_2588206_EX-10.2_Co-Branding Agreement",
    "IpassInc_20181203_8-K_EX-99.1_11445874_EX-99.1_Reseller Agreement",
    "JINGWEIINTERNATIONALLTD_10_04_2007-EX-10.7-INTELLECTUAL PROPERTY AGREEMENT",
    "JOINTCORP_09_19_2014-EX-10.15-FRANCHISE AGREEMENT",
    "KALLOINC_11_03_2011-EX-10.1-STRATEGIC ALLIANCE AGREEMENT",
    "KINGPHARMACEUTICALSINC_08_09_2006-EX-10.1-PROMOTION AGREEMENT",
    "KIROMICBIOPHARMA,INC_04_08_2020-EX-10.28-JOINT VENTURE AGREEMENT",
    "KIROMICBIOPHARMA,INC_05_11_2020-EX-10.23-CONSULTING AGREEMENT",
    "KNOWLABS,INC_08_15_2005-EX-10-INTELLECTUAL PROPERTY AGREEMENT",
    "KUBIENT,INC_07_02_2020-EX-10.14-MASTER SERVICES AGREEMENT_Part1",
    "KitovPharmaLtd_20190326_20-F_EX-4.15_11584449_EX-4.15_Manufacturing Agreement",
    "LECLANCHE\u0301 S.A. - JOINT DEVELOPMENT AND MARKETING AGREEMENT",
    "LEGACYTECHNOLOGYHOLDINGS,INC_12_09_2005-EX-10.2-DISTRIBUTOR AGREEMENT",
    "LEJUHOLDINGSLTD_03_12_2014-EX-10.34-INTERNET CHANNEL COOPERATION AGREEMENT",
    "LIGHTBRIDGECORP_11_23_2015-EX-10.26-STRATEGIC ALLIANCE AGREEMENT",
    "LIMEENERGYCO_09_09_1999-EX-10-DISTRIBUTOR AGREEMENT",
    "LOGANSROADHOUSEINC_03_27_1998-EX-10.17-SPONSORSHIP AGREEMENT",
    "LOYALTYPOINTINC_11_16_2004-EX-10.2-RESELLER AGREEMENT",
    "LUCIDINC_04_15_2011-EX-10.9-DISTRIBUTOR AGREEMENT",
    "LeadersonlineInc_20000427_S-1A_EX-10.8_4991089_EX-10.8_Co-Branding Agreement",
    "LegacyEducationAllianceInc_20141110_8-K_EX-10.9_8828866_EX-10.9_Endorsement Agreement",
    "LegacyEducationAllianceInc_20200330_10-K_EX-10.18_12090678_EX-10.18_Development Agreement",
    "LejuHoldingsLtd_20140121_DRS (on F-1)_EX-10.26_8473102_EX-10.26_Content License Agreement1",
    "LejuHoldingsLtd_20140121_DRS (on F-1)_EX-10.26_8473102_EX-10.26_Content License Agreement2",
    "LifewayFoodsInc_20160316_10-K_EX-10.24_9489766_EX-10.24_Endorsement Agreement",
    "LinkPlusCorp_20050802_8-K_EX-10_3240252_EX-10_Affiliate Agreement",
    "LiquidmetalTechnologiesInc_20200205_8-K_EX-10.1_11968198_EX-10.1_Development Agreement",
    "Loop Industries, Inc. - Marketing Agreement",
    "MACROGENICSINC_08_02_2013-EX-10-COLLABORATION AGREEMENT",
    "MACY_S,INC_05_11_2020-EX-99.4-JOINT FILING AGREEMENT",
    "MANAKOASERVICESCORP_11_21_2007-EX-7.5-STRATEGIC ALLIANCE AGREEMENT",
    "MARSHALLHOLDINGSINTERNATIONAL,INC_04_14_2004-EX-10.15-ENDORSEMENT AGREEMENT",
    "MARTINMIDSTREAMPARTNERSLP_01_23_2004-EX-10.3-TRANSPORTATION SERVICES AGREEMENT",
    "MEDALISTDIVERSIFIEDREIT,INC_05_18_2020-EX-10.1-CONSULTING AGREEMENT",
    "MEDIWOUNDLTD_01_15_2014-EX-10.6-SUPPLY AGREEMENT",
    "MEETGROUP,INC_06_29_2017-EX-10.1-COOPERATION AGREEMENT",
    "MERCATAINC_03_09_2000-EX-10.21-SPONSORSHIP AGREEMENT",
    "MIDDLEBROOKPHARMACEUTICALS,INC_03_18_2010-EX-10.1-PROMOTION AGREEMENT",
    "MJBIOTECH,INC_12_06_2018-EX-99.01-JOINT VENTURE AGREEMENT",
    "MOELIS_CO_03_24_2014-EX-10.19-STRATEGIC ALLIANCE AGREEMENT",
    "MOSSIMOINC_04_14_2000-EX-10.14-ENDORSEMENT AGREEMENT",
    "MPLXLP_06_17_2015-EX-10.1-TRANSPORTATION SERVICES AGREEMENT",
    "MRSFIELDSORIGINALCOOKIESINC_01_29_1998-EX-10-FRANCHISE AGREEMENT",
    "Magenta Therapeutics, Inc. - Master Development and Manufacturing Agreement",
    "MetLife, Inc. - Remarketing Agreement",
    "Microgenics Corporation - Collaborative Development and Commercialization Agreement",
    "MidwestEnergyEmissionsCorp_20080604_8-K_EX-10.2_3093976_EX-10.2_Content License Agreement",
    "MorganStanleyDirectLendingFund_20191119_10-12GA_EX-10.5_11898508_EX-10.5_Trademark License Agreement",
    "NANOPHASETECHNOLOGIESCORP_11_01_2005-EX-99.1-DISTRIBUTOR AGREEMENT",
    "NATIONALPROCESSINGINC_07_18_1996-EX-10.4-SPONSORSHIP AGREEMENT",
    "NELNETINC_04_08_2020-EX-1-JOINT FILING AGREEMENT",
    "NEOMEDIATECHNOLOGIESINC_12_15_2005-EX-16.1-DISTRIBUTOR AGREEMENT",
    "NEONSYSTEMSINC_03_01_1999-EX-10.5-DISTRIBUTOR AGREEMENT_Amendment",
    "NEONSYSTEMSINC_03_01_1999-EX-10.5-DISTRIBUTOR AGREEMENT_New",
    "NETGEAR,INC_04_21_2003-EX-10.16- AMENDMENT #2 TO THE DISTRIBUTION AGREEMENT",
    "NETGEAR,INC_04_21_2003-EX-10.16-AMENDMENT TO THE DISTRIBUTOR AGREEMENT BETWEEN INGRAM MICRO AND NETGEAR",
    "NETGEAR,INC_04_21_2003-EX-10.16-DISTRIBUTOR AGREEMENT",
    "NETGROCERINC_07_31_1998-EX-10.15-SPONSORSHIP AGREEMENT",
    "NETZEEINC_11_14_2002-EX-10.3-MAINTENANCE AGREEMENT",
    "NEXSTARFINANCEHOLDINGSINC_03_27_2002-EX-10.26-OUTSOURCING AGREEMENT",
    "NICELTD_06_26_2003-EX-4.5-OUTSOURCING AGREEMENT",
    "NUVEEN - REMARKETING AGREEMENT",
    "NakedBrandGroupInc_20150731_POS AM (on S-1)_EX-10.75_9196027_EX-10.75_Endorsement Agreement",
    "NeoformaInc_19991202_S-1A_EX-10.26_5224521_EX-10.26_Co-Branding Agreement",
    "NeuroboPharmaceuticalsInc_20190903_S-4_EX-10.36_11802165_EX-10.36_Manufacturing Agreement_ Supply Agreement",
    "NlsPharmaceuticsLtd_20200228_F-1_EX-10.14_12029046_EX-10.14_Development Agreement",
    "NmfSlfIInc_20200115_10-12GA_EX-10.5_11946987_EX-10.5_Trademark License Agreement",
    "OAKTREECAPITALGROUP,LLC_03_02_2020-EX-10.8-Services Agreement",
    "OASYSMOBILE,INC_07_05_2001-EX-10.17-OUTSOURCING AGREEMENT",
    "OFGBANCORP_03_28_2007-EX-10.23-OUTSOURCING AGREEMENT",
    "OLDAPIWIND-DOWNLTD_01_08_2016-EX-1.3-AGENCY AGREEMENT1",
    "OLDAPIWIND-DOWNLTD_01_08_2016-EX-1.3-AGENCY AGREEMENT2",
    "ON2TECHNOLOGIES,INC_11_17_2006-EX-10.3-SUPPORT AND MAINTENANCE AGREEMENT",
    "ON4COMMUNICATIONSINC_07_02_2009-EX-10.1-PROMOTION AGREEMENT",
    "OPTIMIZEDTRANSPORTATIONMANAGEMENT,INC_07_26_2000-EX-6.6-DISTRIBUTOR AGREEMENT",
    "ORBSATCORP_08_17_2007-EX-7.3-STRATEGIC ALLIANCE AGREEMENT",
    "PACIFICSYSTEMSCONTROLTECHNOLOGYINC_08_24_2000-EX-10.53-SPONSORSHIP AGREEMENT",
    "PFSFUNDS_06_26_2020-EX-99.H OTH MAT CONT-SERVICES AGREEMENT",
    "PHREESIA,INC_05_28_2019-EX-10.18-STRATEGIC ALLIANCE AGREEMENT",
    "PROLONGINTERNATIONALCORP_03_23_1998-EX-10.16-SPONSORSHIP AGREEMENT",
    "PacificapEntertainmentHoldingsInc_20051115_8-KA_EX-1.01_4300894_EX-1.01_Content License Agreement",
    "PalmerSquareCapitalBdcInc_20200116_10-12GA_EX-10.6_11949289_EX-10.6_Trademark License Agreement",
    "PapaJohnsInternationalInc_20190617_8-K_EX-10.1_11707365_EX-10.1_Endorsement Agreement",
    "PareteumCorp_20081001_8-K_EX-99.1_2654808_EX-99.1_Hosting Agreement",
    "PcquoteComInc_19990721_S-1A_EX-10.11_6377149_EX-10.11_Co-Branding Agreement3",
    "PelicanDeliversInc_20200211_S-1_EX-10.3_11975895_EX-10.3_Development Agreement1",
    "PenntexMidstreamPartnersLp_20150416_S-1A_EX-10.4_9042833_EX-10.4_Transportation Agreement",
    "PerformanceSportsBrandsInc_20110909_S-1_EX-10.10_7220214_EX-10.10_Endorsement Agreement",
    "PfHospitalityGroupInc_20150923_10-12G_EX-10.1_9266710_EX-10.1_Franchise Agreement1",
    "PhasebioPharmaceuticalsInc_20200330_10-K_EX-10.21_12086810_EX-10.21_Development Agreement",
    "PlayboyEnterprisesInc_20090220_10-QA_EX-10.2_4091580_EX-10.2_Content License Agreement_ Marketing Agreement_ Sales-Purchase Agreement1",
    "PlayboyEnterprisesInc_20090220_10-QA_EX-10.2_4091580_EX-10.2_Content License Agreement_ Marketing Agreement_ Sales-Purchase Agreement2",
    "PrecheckHealthServicesInc_20200320_8-K_EX-99.2_12070169_EX-99.2_Distributor Agreement",
    "Principal Life Insurance Company - Broker Dealer Marketing and Servicing Agreement",
    "PrudentialBancorpInc_20170606_8-K_EX-10.4_10474434_EX-10.4_Endorsement Agreement",
    "QIWI_06_16_2017-EX-99.(D)(2)-COOPERATION AGREEMENT",
    "QuantumGroupIncFl_20090120_8-K_EX-99.2_3672910_EX-99.2_Hosting Agreement",
    "REGANHOLDINGCORP_03_31_2008-EX-10-LICENSE AND HOSTING AGREEMENT",
    "REWALKROBOTICSLTD_07_10_2014-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
    "RISEEDUCATIONCAYMANLTD_04_17_2020-EX-4.23-SERVICE AGREEMENT",
    "ROCKYMOUNTAINCHOCOLATEFACTORY,INC_12_23_2019-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
    "RUBIOSRESTAURANTSINC_03_31_2008-EX-10.75-SPONSORSHIP AGREEMENT",
    "RaeSystemsInc_20001114_10-Q_EX-10.57_2631790_EX-10.57_Co-Branding Agreement",
    "RangeResourcesLouisianaInc_20150417_8-K_EX-10.5_9045501_EX-10.5_Transportation Agreement",
    "RareElementResourcesLtd_20171019_SC 13D_EX-99.4_10897534_EX-99.4_Intellectual Property Agreement",
    "ReedsInc_20191113_10-Q_EX-10.4_11888303_EX-10.4_Development Agreement",
    "RemarkHoldingsInc_20081114_10-Q_EX-10.24_2895649_EX-10.24_Content License Agreement",
    "RevolutionMedicinesInc_20200117_S-1_EX-10.1_11948417_EX-10.1_Development Agreement",
    "ReynoldsConsumerProductsInc_20191115_S-1_EX-10.18_11896469_EX-10.18_Supply Agreement",
    "ReynoldsConsumerProductsInc_20200121_S-1A_EX-10.22_11948918_EX-10.22_Service Agreement",
    "RgcResourcesInc_20151216_8-K_EX-10.3_9372751_EX-10.3_Franchise Agreement",
    "SANDRIDGEENERGYINC_08_06_2009-EX-10.6-OPERATIONS AND MAINTENANCE AGREEMENT",
    "SCOUTCAMINC_05_12_2020-EX-10.22-SERVICES AGREEMENT",
    "SECURIANFUNDSTRUST_05_01_2012-EX-99.28.H.9-NET INVESTMENT INCOME MAINTENANCE AGREEMENT",
    "SENMIAOTECHNOLOGYLTD_02_19_2019-EX-10.5-Collaboration Agreement",
    "SEPARATEACCOUNTIIOFAGL_05_02_2011-EX-99.(J)(4)-UNCONDITIONAL CAPITAL MAINTENANCE AGREEMENT",
    "SFGFINANCIALCORP_05_12_2009-EX-10.1-SOFTWARE LICENSE AND MAINTENANCE AGREEMENT",
    "SIBANNAC,INC_12_04_2017-EX-2.1-Strategic Alliance Agreement",
    "SLINGERBAGINC_05_27_2020-EX-10.7-CONSULTING AGREEMENT",
    "SLOVAKWIRELESSFINANCECOBV_03_28_2001-EX-4.(B)(II).3-Maintenance and support contract for SICAP(R) modules",
    "SMITHELECTRICVEHICLESCORP_04_04_2012-EX-10.26-FLEET MAINTENANCE AGREEMENT",
    "SONUSCORP_03_12_1997-EX-10.11-SPONSORSHIP AGREEMENT",
    "SPARKLINGSPRINGWATERHOLDINGSLTD_07_03_2002-EX-10.13-SOFTWARE LICENSE AND MAINTENANCE AGREEMENT",
    "SPHERE3DCORP_06_24_2020-EX-10.12-CONSULTING AGREEMENT",
    "SPIENERGYCO,LTD_03_09_2011-EX-99.5-OPERATIONS AND MAINTENANCE AGREEMENT",
    "SPORTHALEYINC_09_29_1997-EX-10.2-10-ENDORSEMENT AGREEMENT",
    "SPRINGBANKPHARMACEUTICALS,INC_04_08_2020-EX-99.A-JOINT FILING AGREEMENT",
    "STAMPSCOMINC_06_24_1999-EX-10.18-SPONSORSHIP AGREEMENT",
    "STARTECGLOBALCOMMUNICATIONSCORP_11_16_1998-EX-10.30-CONSTRUCTION AND MAINTENANCE AGREEMENT",
    "SUMMAFOURINC_06_19_1998-EX-10.3-SOFTWARE LICENSE AND MAINTENANCE AGREEMENT",
    "SUNTRONCORP_05_17_2006-EX-10.22-MAINTENANCE AGREEMENT",
    "SalesforcecomInc_20171122_10-Q_EX-10.1_10961535_EX-10.1_Reseller Agreement",
    "ScansourceInc_20190822_10-K_EX-10.38_11793958_EX-10.38_Distributor Agreement2",
    "SightLife Surgical, Inc. - STRATEGIC SALES _ MARKETING AGREEMENT",
    "SimplicityEsportsGamingCompany_20181130_8-K_EX-10.1_11444071_EX-10.1_Franchise Agreement",
    "SmartRxSystemsInc_20180914_1-A_EX1A-6 MAT CTRCT_11351705_EX1A-6 MAT CTRCT_Distributor Agreement",
    "Sonos, Inc. - Manufacturing Agreement ",
    "SoupmanInc_20150814_8-K_EX-10.1_9230148_EX-10.1_Franchise Agreement2",
    "SoupmanInc_20150814_8-K_EX-10.1_9230148_EX-10.1_Franchise Agreement3",
    "SouthernStarEnergyInc_20051202_SB-2A_EX-9_801890_EX-9_Affiliate Agreement",
    "SteelVaultCorp_20081224_10-K_EX-10.16_3074935_EX-10.16_Affiliate Agreement",
    "TALCOTTRESOLUTIONLIFEINSURANCECO-SEPARATEACCOUNTTWELVE_04_30_2020-EX-99.8(L)-SERVICE AGREEMENT",
    "TALLGRASSENERGY,LP_02_20_2020-EX-99.26-JOINT FILING AGREEMENT",
    "TELKOMSALTD_01_30_2003-EX-10-LICENCE AND MAINTENANCE AGREEMENT",
    "THERAVANCEBIOPHARMA,INC_05_08_2020-EX-10.2-SERVICE AGREEMENT",
    "TICKETSCOMINC_06_22_1999-EX-10.22-SPONSORSHIP AGREEMENT",
    "TRANSMONTAIGNEPARTNERSLLC_03_13_2020-EX-10.9-SERVICES AGREEMENT",
    "TRANSPHORM,INC_02_14_2020-EX-10.12(1)-JOINT VENTURE AGREEMENT",
    "TRUENORTHENERGYCORP_02_08_2007-EX-10.1-DEVELOPMENT AGREEMENT",
    "TheglobeComInc_19990503_S-1A_EX-10.20_5416126_EX-10.20_Co-Branding Agreement",
    "TodosMedicalLtd_20190328_20-F_EX-4.10_11587157_EX-4.10_Marketing Agreement_ Reseller Agreement",
    "TomOnlineInc_20060501_20-F_EX-4.46_749700_EX-4.46_Co-Branding Agreement",
    "TubeMediaCorp_20060310_8-K_EX-10.1_513921_EX-10.1_Affiliate Agreement",
    "UAGHINC_04_14_2004-EX-10.18-MAINTENANCE AGREEMENT",
    "UNITEDNATIONALBANCORP_03_03_1999-EX-99-Outsourcing Agreement with the BISYS Group, Inc.",
    "URSCORPNEW_03_17_2014-EX-99-COOPERATION AGREEMENT",
    "UnionDentalHoldingsInc_20050204_8-KA_EX-10_3345577_EX-10_Affiliate Agreement",
    "UpjohnInc_20200121_10-12G_EX-2.6_11948692_EX-2.6_Manufacturing Agreement_ Supply Agreement",
    "UsioInc_20040428_SB-2_EX-10.11_1723988_EX-10.11_Affiliate Agreement 2",
    "VARIABLESEPARATEACCOUNT_04_30_2014-EX-13.C-UNCONDITIONAL CAPITAL MAINTENANCE AGREEMENT",
    "VAXCYTE,INC_05_22_2020-EX-10.19-SUPPLY AGREEMENT",
    "VERICELCORP_08_06_2019-EX-10.10-SUPPLY AGREEMENT",
    "VERSOTECHNOLOGIESINC_12_28_2007-EX-99.3-INTELLECTUAL PROPERTY AGREEMENT",
    "VERTEXENERGYINC_08_14_2014-EX-10.24-OPERATION AND MAINTENANCE AGREEMENT",
    "VERTICALNETINC_04_01_2002-EX-10.19-MAINTENANCE AND SUPPORT AGREEMENT",
    "VIOLINMEMORYINC_12_12_2012-EX-10.14-SPONSORSHIP AGREEMENT",
    "VIRTUALSCOPICS,INC_11_12_2010-EX-10.1-STRATEGIC ALLIANCE AGREEMENT",
    "VISIUMTECHNOLOGIES,INC_10_20_2004-EX-10.20-DISTRIBUTOR AGREEMENT",
    "VITAMINSHOPPECOMINC_09_13_1999-EX-10.26-SPONSORSHIP AGREEMENT",
    "VNUE,INC_07_10_2015-EX-10.1-SPONSORSHIP AGREEMENT",
    "VerizonAbsLlc_20200123_8-K_EX-10.4_11952335_EX-10.4_Service Agreement",
    "VertexEnergyInc_20200113_8-K_EX-10.1_11943624_EX-10.1_Marketing Agreement",
    "VirtuosoSurgicalInc_20191227_1-A_EX1A-6 MAT CTRCT_11933379_EX1A-6 MAT CTRCT_License Agreement",
    "VitalibisInc_20180316_8-K_EX-10.2_11100168_EX-10.2_Hosting Agreement",
    "VnueInc_20150914_8-K_EX-10.1_9259571_EX-10.1_Promotion Agreement",
    "WARNERCHILCOTTPLC_12_31_2003-EX-4.36-DEVELOPMENT AGREEMENT",
    "WARNINGMANAGEMENTSERVICESINC_12_10_1999-EX-10-ENDORSEMENT AGREEMENT",
    "WHITESMOKE,INC_11_08_2011-EX-10.26-PROMOTION AND DISTRIBUTION AGREEMENT",
    "WOMENSGOLFUNLIMITEDINC_03_29_2000-EX-10.13-ENDORSEMENT AGREEMENT - Intellectual Property Rights                 Confidentiality and Non-Use Obligations Agreement",
    "WORLDWIDESTRATEGIESINC_11_02_2005-EX-10-RESELLER AGREEMENT",
    "WPPPLC_04_30_2020-EX-4.28-SERVICE AGREEMENT",
    "WaterNowInc_20191120_10-Q_EX-10.12_11900227_EX-10.12_Distributor Agreement",
    "XACCT Technologies, Inc.SUPPORT AND MAINTENANCE AGREEMENT",
    "XLITECHNOLOGIES,INC_12_02_2015-EX-10.02-STRATEGIC ALLIANCE AGREEMENT",
    "XLITECHNOLOGIES,INC_12_11_2015-EX-10.1-Sponsorship Agreement",
    "XYBERNAUTCORP_07_12_2002-EX-4-SPONSORSHIP AGREEMENT",
    "XpresspaGroupInc_20190401_10-K_EX-10.28_11599457_EX-10.28_Marketing Agreement",
    "ZEBRATECHNOLOGIESCORP_04_16_2014-EX-10.1-INTELLECTUAL PROPERTY AGREEMENT",
    "ZONDWINDSYSTEMPARTNERSLTDSERIES85-B_04_03_2006-EX-10-MANAGEMENT AND MAINTENANCE AGREEMENT",
    "Zounds Hearing, Inc. - MANUFACTURING DESIGN MARKETING AGREEMENT",
    "ZtoExpressCaymanInc_20160930_F-1_EX-10.10_9752871_EX-10.10_Transportation Agreement"
  ],
  "test_titles": [
    "ACCELERATEDTECHNOLOGIESHOLDINGCORP_04_24_2003-EX-10.13-JOINT VENTURE AGREEMENT",
    "AFSALABANCORPINC_08_01_1996-EX-1.1-AGENCY AGREEMENT",
    "AIRSPANNETWORKSINC_04_11_2000-EX-10.5-Distributor Agreement",
    "ALCOSTORESINC_12_14_2005-EX-10.26-AGENCY AGREEMENT",
    "AMBASSADOREYEWEARGROUPINC_11_17_1997-EX-10.28-ENDORSEMENT AGREEMENT",
    "AgapeAtpCorp_20191202_10-KA_EX-10.1_11911128_EX-10.1_Supply Agreement",
    "ArconicRolledProductsCorp_20191217_10-12B_EX-2.7_11923804_EX-2.7_Trademark License Agreement",
    "BABCOCK_WILCOXENTERPRISES,INC_08_04_2015-EX-10.17-INTELLECTUAL PROPERTY AGREEMENT between THE BABCOCK _ WILCOX COMPANY and BABCOCK _ WILCOX ENTERPRISES, INC.",
    "BIOPURECORP_06_30_1999-EX-10.13-AGENCY AGREEMENT",
    "BOLIVARMININGCORP_05_23_2003-EX-2.1-VISP WEB SITE BUILDING AND HOSTING AGREEMENT",
    "BerkshireHillsBancorpInc_20120809_10-Q_EX-10.16_7708169_EX-10.16_Endorsement Agreement",
    "BizzingoInc_20120322_8-K_EX-10.17_7504499_EX-10.17_Endorsement Agreement",
    "CENTRACKINTERNATIONALINC_10_29_1999-EX-10.3-WEB SITE HOSTING AGREEMENT",
    "CHERRYHILLMORTGAGEINVESTMENTCORP_09_26_2013-EX-10.1-Strategic Alliance Agreement",
    "CHIPMOSTECHNOLOGIESBERMUDALTD_04_18_2016-EX-4.72-Strategic Alliance Agreement",
    "CURAEGISTECHNOLOGIES,INC_05_26_2010-EX-1-CORPORATE SPONSORSHIP AGREEMENT",
    "CYBERIANOUTPOSTINC_07_09_1998-EX-10.13-PROMOTION AGREEMENT",
    "CardlyticsInc_20180112_S-1_EX-10.16_11002987_EX-10.16_Maintenance Agreement3",
    "Columbia Laboratories, (Bermuda) Ltd. - AMEND NO. 2 TO MANUFACTURING AND SUPPLY AGREEMENT",
    "DRIVENDELIVERIES,INC_05_22_2020-EX-10.4-CONSULTING AGREEMENT",
    "DovaPharmaceuticalsInc_20181108_10-Q_EX-10.2_11414857_EX-10.2_Promotion Agreement",
    "EMERALDHEALTHTHERAPEUTICSINC_06_10_2020-EX-4.5-CONSULTING AGREEMENT - DR. GAETANO MORELLO N.D. INC.",
    "EbixInc_20010515_10-Q_EX-10.3_4049767_EX-10.3_Co-Branding Agreement",
    "EcoScienceSolutionsInc_20180406_8-K_EX-10.1_11135398_EX-10.1_Sponsorship Agreement",
    "ElPolloLocoHoldingsInc_20200306_10-K_EX-10.16_12041700_EX-10.16_Development Agreement",
    "FEDERATEDGOVERNMENTINCOMESECURITIESINC_04_28_2020-EX-99.SERV AGREE-SERVICES AGREEMENT_POWEROF",
    "FreezeTagInc_20180411_8-K_EX-10.1_11139603_EX-10.1_Sponsorship Agreement",
    "GALERATHERAPEUTICS,INC_02_14_2020-EX-99.A-JOINT FILING AGREEMENT",
    "GOOSEHEADINSURANCE,INC_04_02_2018-EX-10.6-Franchise Agreement",
    "GRANTIERRAENERGYINC_05_07_2012-EX-10.6-TRANSPORTATION CONTRACT",
    "GSITECHNOLOGYINC_11_16_2009-EX-10.2-INTELLECTUAL PROPERTY AGREEMENT between SONY ELECTRONICS INC. and GSI TECHNOLOGY, INC.",
    "GpaqAcquisitionHoldingsInc_20200123_S-4A_EX-10.8_11951679_EX-10.8_Service Agreement",
    "GridironBionutrientsInc_20171206_8-K_EX-10.1_10972555_EX-10.1_Endorsement Agreement",
    "GridironBionutrientsInc_20171206_8-K_EX-10.2_10972556_EX-10.2_Endorsement Agreement",
    "HALITRON,INC_03_01_2005-EX-10.15-SPONSORSHIP AND DEVELOPMENT AGREEMENT",
    "HC2HOLDINGS,INC_05_14_2020-EX-10.1-COOPERATION AGREEMENT",
    "HEMISPHERX - Sales, Marketing, Distribution, and Supply Agreement",
    "HERTZGLOBALHOLDINGS,INC_07_07_2016-EX-10.4-INTELLECTUAL PROPERTY AGREEMENT",
    "HPILHOLDING_01_07_2015-EX-99.1-COOPERATION AGREEMENT",
    "HarpoonTherapeuticsInc_20200312_10-K_EX-10.18_12051356_EX-10.18_Development Agreement",
    "HfEnterprisesInc_20191223_S-1_EX-10.22_11931299_EX-10.22_Development Agreement",
    "ICORECONNECTINC_10_13_2010-EX-7.1-Strategic Alliance Agreement",
    "IMPCOTECHNOLOGIESINC_04_15_2003-EX-10.65-JOINT VENTURE AGREEMENT",
    "INGEVITYCORP_05_16_2016-EX-10.5-INTELLECTUAL PROPERTY AGREEMENT",
    "IdeanomicsInc_20151124_8-K_EX-10.2_9354744_EX-10.2_Content License Agreement",
    "IntegrityMediaInc_20010329_10-K405_EX-10.17_2373875_EX-10.17_Co-Branding Agreement",
    "KENTUCKYUTILITIESCO_03_25_2003-EX-10.65-TRANSPORTATION AGREEMENT",
    "LOOKSMARTLTD_07_20_2012-EX-99.(D)(I)-SPONSORSHIP AGREEMENT",
    "LohaCompanyltd_20191209_F-1_EX-10.16_11917878_EX-10.16_Supply Agreement",
    "MERITLIFEINSURANCECO_06_19_2020-EX-10.(XIV)-MASTER SERVICES AGREEMENT",
    "MFAFINANCIAL,INC_07_06_2020-EX-99.D-JOINT FILING AGREEMENT",
    "MSCIINC_02_28_2008-EX-10.10-",
    "Monsanto Company - SECOND A_R EXCLUSIVE AGENCY AND MARKETING AGREEMENT ",
    "MphaseTechnologiesInc_20030911_10-K_EX-10.15_1560667_EX-10.15_Co-Branding Agreement",
    "MusclepharmCorp_20170208_10-KA_EX-10.38_9893581_EX-10.38_Co-Branding Agreement",
    "N2KINC_10_16_1997-EX-10.16-SPONSORSHIP AGREEMENT",
    "NOVOINTEGRATEDSCIENCES,INC_12_23_2019-EX-10.1-JOINT VENTURE AGREEMENT",
    "OMINTO,INC_03_29_2004-EX-10-RESELLER AGREEMENT",
    "ONEMAINHOLDINGS,INC_02_20_2020-EX-99.D-JOINT FILING AGREEMENT",
    "PACIRA PHARMACEUTICALS, INC. - A_R STRATEGIC LICENSING, DISTRIBUTION AND MARKETING AGREEMENT ",
    "PANDIONTHERAPEUTICSHOLDCOLLC_05_22_2020-EX-10.17-CONSULTING AGREEMENT",
    "PAXMEDICA,INC_07_02_2020-EX-10.12-Master Service Agreement",
    "PHLVARIABLEINSURANCECOCT_08_17_2009-EX-10.1-STRATEGIC ALLIANCE AGREEMENT",
    "PLAYAHOTELS_RESORTSNV_03_14_2017-EX-10.22-STRATEGIC ALLIANCE AGREEMENT (Hyatt Ziva Cancun)",
    "PRECIGEN,INC_01_22_2020-EX-99.1-JOINT FILING AGREEMENT",
    "PRIMEENERGYRESOURCESCORP_04_02_2007-EX-10.28-COMPLETION AND LIQUIDITY MAINTENANCE AGREEMENT",
    "PROFOUNDMEDICALCORP_08_29_2019-EX-4.5-SUPPLY AGREEMENT",
    "PaperexchangeComInc_20000322_S-1A_EX-10.4_5202103_EX-10.4_Co-Branding Agreement",
    "PcquoteComInc_19990721_S-1A_EX-10.11_6377149_EX-10.11_Co-Branding Agreement1",
    "PcquoteComInc_19990721_S-1A_EX-10.11_6377149_EX-10.11_Co-Branding Agreement2",
    "PhoenixNewMediaLtd_20110421_F-1_EX-10.17_6958322_EX-10.17_Content License Agreement",
    "PhotronicsInc_20171219_10-QA_EX-10.28_10982650_EX-10.28_Outsourcing Agreement",
    "Quaker Chemical Corporation - NON COMPETITION AND NON SOLICITATION AGREEMENT",
    "RMRGROUPINC_01_22_2020-EX-99.1-JOINT FILING AGREEMENT",
    "Reinsurance Group of America, Incorporated - A_R REMARKETING  AGREEMENT",
    "RitterPharmaceuticalsInc_20200313_S-4A_EX-10.54_12055220_EX-10.54_Development Agreement",
    "SEASPINEHOLDINGSCORP_10_10_2018-EX-10.1-SUPPLY AGREEMENT",
    "SPIENERGYCO,LTD_07_10_2014-EX-10-Cooperation Agreement of 50MWp Photovoltaic Grid-connected Power Generation Project in Yangqiao of~1",
    "SPOKHOLDINGS,INC_06_19_2020-EX-10.1-COOPERATION AGREEMENT",
    "STWRESOURCESHOLDINGCORP_08_06_2014-EX-10.1-COOPERATION AGREEMENT",
    "SUCAMPOPHARMACEUTICALS,INC_11_04_2015-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
    "ScansourceInc_20190509_10-Q_EX-10.2_11661422_EX-10.2_Distributor Agreement",
    "ScansourceInc_20190822_10-K_EX-10.39_11793959_EX-10.39_Distributor Agreement",
    "SigaTechnologiesInc_20190603_8-K_EX-10.1_11695818_EX-10.1_Promotion Agreement",
    "SoupmanInc_20150814_8-K_EX-10.1_9230148_EX-10.1_Franchise Agreement1",
    "SoupmanInc_20150814_8-K_EX-10.1_9230148_EX-10.1_Franchise Agreement4",
    "TEARDROPGOLFCO_10_23_1996-EX-10.12-ENDORSEMENT AGREEMENT",
    "TRICITYBANKSHARESCORP_05_15_1998-EX-10-OUTSOURCING AGREEMENT",
    "TRIZETTOGROUPINC_08_18_1999-EX-10.17-TECHNICAL INFRASTRUCTURE MAINTENANCE AGREEMENT",
    "TUNIUCORP_03_06_2014-EX-10-COOPERATION AGREEMENT",
    "ThriventVariableInsuranceAccountB_20190701_N-6_EX-99.D(IV)_11720968_EX-99.D(IV)_Endorsement Agreement",
    "USASYNTHETICFUELCORP_10_21_2010-EX-10.10-STRATEGIC ALLIANCE AGREEMENT",
    "VALENCETECHNOLOGYINC_02_14_2003-EX-10-JOINT VENTURE CONTRACT",
    "VAPOTHERM, INC. - Manufacturing and Supply Agreement",
    "VIVINT SOLAR, INC. - NON-COMPETITION AGREEMENT",
    "WASTE2ENERGYHOLDINGS,INC_06_03_2010-EX-10.2-STRATEGIC ALLIANCE AGREEMENT",
    "WEBHELPCOMINC_03_22_2000-EX-10.8-HOSTING AGREEMENT",
    "WESTERN COPPER - NON-COMPETITION AGREEMENT",
    "WOMENSGOLFUNLIMITEDINC_03_29_2000-EX-10.13-ENDORSEMENT AGREEMENT",
    "WatchitMediaInc_20061201_8-K_EX-10.1_4148672_EX-10.1_Content License Agreement",
    "WestPharmaceuticalServicesInc_20200116_8-K_EX-10.1_11947529_EX-10.1_Supply Agreement",
    "XinhuaSportsEntertainmentLtd_20070221_F-1_EX-99.4_645553_EX-99.4_Content License Agreement"
  ],
  "split_sha256": "22c936e46359d96bd9b617d2295824f885633b762a7c3114349b041acaeda80e"
}

==> anc/manifests/ZET-EVAL-T-001_threshold_record.json <==
{
  "artifact_id": "ZET-EVAL-T-001",
  "protocol": "ZET-EVAL-P-001 v0.1 with pre-execution addendum 2026-08-20",
  "selected_on": "validation split only",
  "validation_predictions": {
    "path": "results/raw/validation_predictions.jsonl",
    "sha256": "0d265bb9d1069253808e1821b7750681f1939323252d7f607fdbe636d64b1989",
    "completion_sha256": "6d98fa7df0a3a9cd1455d1b5d0674eeeaa6f7364e34e6846b3ed14e2687b96d5",
    "questions": 3386,
    "execution": {
      "config_id": "ZET-EVAL-CFG-001",
      "config_sha256": "b03171b44500065cf5419f750f213797611308482a6d311df422119c220e996f",
      "model": "akdeniz27/roberta-base-cuad",
      "model_revision": "217bb9b5c398658157a0d906df3577643507671e",
      "input_sha256": "7de21d2bb741ac939e2a839ef9640634a5e0f9f40ea2b82c6833baf7db33dab4",
      "split_registry_sha256": "05baf36ae0e4d651d22786d1b5ea920e565d4ad849354c718820afe4b946307e",
      "split": "validation_titles",
      "decoding": {
        "max_seq_len": 512,
        "doc_stride": 128,
        "max_answer_tokens": 512,
        "n_best": 20
      },
      "device": "mps",
      "batch_size": 32
    }
  },
  "recall_target": 0.9,
  "unit": "reference and candidate source spans; multiple spans retained",
  "consequence_mapping": "All 41 categories require human review. No category is released to autonomous handling by this record.",
  "summary": {
    "categories": 41,
    "target_attained": 28,
    "shortfall_recorded": 12,
    "recall_undefined": 1
  },
  "shortfall_categories": [
    "Affiliate License-Licensee",
    "Affiliate License-Licensor",
    "Change Of Control",
    "Competitive Restriction Exception",
    "Minimum Commitment",
    "Non-Disparagement",
    "Parties",
    "Post-Termination Services",
    "Rofr/Rofo/Rofn",
    "Unlimited/All-You-Can-Eat-License",
    "Volume Restriction",
    "Warranty Duration"
  ],
  "undefined_categories": [
    "Source Code Escrow"
  ],
  "per_category": {
    "Affiliate License-Licensee": {
      "n_questions": 71,
      "n_contracts": 62,
      "n_positive_questions": 17,
      "n_reference_spans": 17,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -25.7426815032959,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.8235294117647058,
      "aupr": 0.12609510520618966,
      "precision_at_80_recall": 0.08860759493670886,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 14,
        "fp": 1340,
        "fn": 3,
        "precision": 0.0103397341211226,
        "recall": 0.8235294117647058,
        "f1": 0.020423048869438368,
        "questions_with_returned_span": 71,
        "returned_spans": 1388
      }
    },
    "Affiliate License-Licensor": {
      "n_questions": 69,
      "n_contracts": 62,
      "n_positive_questions": 10,
      "n_reference_spans": 10,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -26.470690727233887,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.8,
      "aupr": 0.046417816062486114,
      "precision_at_80_recall": 0.04060913705583756,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 8,
        "fp": 1309,
        "fn": 2,
        "precision": 0.006074411541381929,
        "recall": 0.8,
        "f1": 0.012057272042200452,
        "questions_with_returned_span": 69,
        "returned_spans": 1331
      }
    },
    "Agreement Date": {
      "n_questions": 63,
      "n_contracts": 62,
      "n_positive_questions": 63,
      "n_reference_spans": 63,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 10.583158493041992,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.8784642528548708,
      "precision_at_80_recall": 0.75,
      "precision_at_90_recall": 0.7307692307692307,
      "at_threshold": {
        "tp": 57,
        "fp": 21,
        "fn": 6,
        "precision": 0.7307692307692307,
        "recall": 0.9047619047619048,
        "f1": 0.8085106382978723,
        "questions_with_returned_span": 58,
        "returned_spans": 111
      }
    },
    "Anti-Assignment": {
      "n_questions": 91,
      "n_contracts": 62,
      "n_positive_questions": 69,
      "n_reference_spans": 69,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 5.707594871520996,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9710144927536232,
      "aupr": 0.4172103586269342,
      "precision_at_80_recall": 0.24561403508771928,
      "precision_at_90_recall": 0.1471264367816092,
      "at_threshold": {
        "tp": 63,
        "fp": 370,
        "fn": 6,
        "precision": 0.14549653579676675,
        "recall": 0.9130434782608695,
        "f1": 0.250996015936255,
        "questions_with_returned_span": 69,
        "returned_spans": 478
      }
    },
    "Audit Rights": {
      "n_questions": 107,
      "n_contracts": 62,
      "n_positive_questions": 70,
      "n_reference_spans": 70,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 5.084141254425049,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9,
      "aupr": 0.15567708617627876,
      "precision_at_80_recall": 0.07876230661040788,
      "precision_at_90_recall": 0.07420494699646643,
      "at_threshold": {
        "tp": 63,
        "fp": 786,
        "fn": 7,
        "precision": 0.07420494699646643,
        "recall": 0.9,
        "f1": 0.13710554951033732,
        "questions_with_returned_span": 74,
        "returned_spans": 922
      }
    },
    "Cap On Liability": {
      "n_questions": 117,
      "n_contracts": 62,
      "n_positive_questions": 89,
      "n_reference_spans": 89,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 3.403843402862549,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9325842696629213,
      "aupr": 0.21124968709378572,
      "precision_at_80_recall": 0.1301989150090416,
      "precision_at_90_recall": 0.08350515463917525,
      "at_threshold": {
        "tp": 81,
        "fp": 889,
        "fn": 8,
        "precision": 0.08350515463917525,
        "recall": 0.9101123595505618,
        "f1": 0.1529745042492918,
        "questions_with_returned_span": 95,
        "returned_spans": 1129
      }
    },
    "Change Of Control": {
      "n_questions": 66,
      "n_contracts": 62,
      "n_positive_questions": 14,
      "n_reference_spans": 14,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -21.70164203643799,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.8571428571428571,
      "aupr": 0.4095602532881648,
      "precision_at_80_recall": 0.027842227378190254,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 12,
        "fp": 1207,
        "fn": 2,
        "precision": 0.009844134536505332,
        "recall": 0.8571428571428571,
        "f1": 0.019464720194647202,
        "questions_with_returned_span": 66,
        "returned_spans": 1304
      }
    },
    "Competitive Restriction Exception": {
      "n_questions": 69,
      "n_contracts": 62,
      "n_positive_questions": 18,
      "n_reference_spans": 18,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -25.623403549194336,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.7777777777777778,
      "aupr": 0.2594252427425005,
      "precision_at_80_recall": null,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 14,
        "fp": 1287,
        "fn": 4,
        "precision": 0.010760953112990008,
        "recall": 0.7777777777777778,
        "f1": 0.02122820318423048,
        "questions_with_returned_span": 69,
        "returned_spans": 1364
      }
    },
    "Covenant Not To Sue": {
      "n_questions": 69,
      "n_contracts": 62,
      "n_positive_questions": 17,
      "n_reference_spans": 17,
      "candidate_thresholds_evaluated": 1220,
      "threshold": 6.023715496063232,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.6509708864138735,
      "precision_at_80_recall": 0.3783783783783784,
      "precision_at_90_recall": 0.3148148148148148,
      "at_threshold": {
        "tp": 16,
        "fp": 36,
        "fn": 1,
        "precision": 0.3076923076923077,
        "recall": 0.9411764705882353,
        "f1": 0.46376811594202905,
        "questions_with_returned_span": 23,
        "returned_spans": 68
      }
    },
    "Document Name": {
      "n_questions": 63,
      "n_contracts": 62,
      "n_positive_questions": 63,
      "n_reference_spans": 63,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 8.724527359008789,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.8271767374132927,
      "precision_at_80_recall": 0.6710526315789473,
      "precision_at_90_recall": 0.5181818181818182,
      "at_threshold": {
        "tp": 57,
        "fp": 53,
        "fn": 6,
        "precision": 0.5181818181818182,
        "recall": 0.9047619047619048,
        "f1": 0.6589595375722543,
        "questions_with_returned_span": 58,
        "returned_spans": 227
      }
    },
    "Effective Date": {
      "n_questions": 67,
      "n_contracts": 62,
      "n_positive_questions": 56,
      "n_reference_spans": 56,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 9.383757591247559,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.6549719282037679,
      "precision_at_80_recall": 0.45454545454545453,
      "precision_at_90_recall": 0.30177514792899407,
      "at_threshold": {
        "tp": 51,
        "fp": 118,
        "fn": 5,
        "precision": 0.30177514792899407,
        "recall": 0.9107142857142857,
        "f1": 0.45333333333333337,
        "questions_with_returned_span": 64,
        "returned_spans": 195
      }
    },
    "Exclusivity": {
      "n_questions": 87,
      "n_contracts": 62,
      "n_positive_questions": 47,
      "n_reference_spans": 47,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 3.051985740661621,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9148936170212766,
      "aupr": 0.20838616519425532,
      "precision_at_80_recall": 0.125,
      "precision_at_90_recall": 0.06466165413533835,
      "at_threshold": {
        "tp": 43,
        "fp": 622,
        "fn": 4,
        "precision": 0.06466165413533835,
        "recall": 0.9148936170212766,
        "f1": 0.1207865168539326,
        "questions_with_returned_span": 64,
        "returned_spans": 735
      }
    },
    "Expiration Date": {
      "n_questions": 73,
      "n_contracts": 62,
      "n_positive_questions": 63,
      "n_reference_spans": 63,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 7.841910362243652,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9841269841269841,
      "aupr": 0.7296577668230438,
      "precision_at_80_recall": 0.5730337078651685,
      "precision_at_90_recall": 0.3918918918918919,
      "at_threshold": {
        "tp": 57,
        "fp": 89,
        "fn": 6,
        "precision": 0.3904109589041096,
        "recall": 0.9047619047619048,
        "f1": 0.5454545454545455,
        "questions_with_returned_span": 61,
        "returned_spans": 169
      }
    },
    "Governing Law": {
      "n_questions": 64,
      "n_contracts": 62,
      "n_positive_questions": 55,
      "n_reference_spans": 55,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 11.381718158721924,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.9279298144020881,
      "precision_at_80_recall": 0.9183673469387755,
      "precision_at_90_recall": 0.896551724137931,
      "at_threshold": {
        "tp": 50,
        "fp": 6,
        "fn": 5,
        "precision": 0.8928571428571429,
        "recall": 0.9090909090909091,
        "f1": 0.9009009009009009,
        "questions_with_returned_span": 51,
        "returned_spans": 59
      }
    },
    "Insurance": {
      "n_questions": 103,
      "n_contracts": 62,
      "n_positive_questions": 58,
      "n_reference_spans": 58,
      "candidate_thresholds_evaluated": 1239,
      "threshold": 6.474047660827637,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9137931034482759,
      "aupr": 0.23449248971186176,
      "precision_at_80_recall": 0.08623853211009175,
      "precision_at_90_recall": 0.08166409861325115,
      "at_threshold": {
        "tp": 53,
        "fp": 596,
        "fn": 5,
        "precision": 0.08166409861325115,
        "recall": 0.9137931034482759,
        "f1": 0.14992927864214992,
        "questions_with_returned_span": 60,
        "returned_spans": 729
      }
    },
    "Ip Ownership Assignment": {
      "n_questions": 76,
      "n_contracts": 62,
      "n_positive_questions": 25,
      "n_reference_spans": 25,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 5.410543441772461,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.26809582590803255,
      "precision_at_80_recall": 0.09813084112149532,
      "precision_at_90_recall": 0.09583333333333334,
      "at_threshold": {
        "tp": 23,
        "fp": 217,
        "fn": 2,
        "precision": 0.09583333333333334,
        "recall": 0.92,
        "f1": 0.17358490566037735,
        "questions_with_returned_span": 42,
        "returned_spans": 276
      }
    },
    "Irrevocable Or Perpetual License": {
      "n_questions": 71,
      "n_contracts": 62,
      "n_positive_questions": 15,
      "n_reference_spans": 15,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -0.07429027557373047,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9333333333333333,
      "aupr": 0.2907090368547196,
      "precision_at_80_recall": 0.18461538461538463,
      "precision_at_90_recall": 0.04964539007092199,
      "at_threshold": {
        "tp": 14,
        "fp": 268,
        "fn": 1,
        "precision": 0.04964539007092199,
        "recall": 0.9333333333333333,
        "f1": 0.09427609427609429,
        "questions_with_returned_span": 29,
        "returned_spans": 319
      }
    },
    "Joint Ip Ownership": {
      "n_questions": 71,
      "n_contracts": 62,
      "n_positive_questions": 14,
      "n_reference_spans": 14,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 2.481220245361328,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9285714285714286,
      "aupr": 0.27481010346722423,
      "precision_at_80_recall": 0.1411764705882353,
      "precision_at_90_recall": 0.07386363636363637,
      "at_threshold": {
        "tp": 13,
        "fp": 163,
        "fn": 1,
        "precision": 0.07386363636363637,
        "recall": 0.9285714285714286,
        "f1": 0.1368421052631579,
        "questions_with_returned_span": 24,
        "returned_spans": 199
      }
    },
    "License Grant": {
      "n_questions": 137,
      "n_contracts": 62,
      "n_positive_questions": 109,
      "n_reference_spans": 109,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 3.833189010620117,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9357798165137615,
      "aupr": 0.20953480578604647,
      "precision_at_80_recall": 0.13538461538461538,
      "precision_at_90_recall": 0.08114754098360656,
      "at_threshold": {
        "tp": 99,
        "fp": 1121,
        "fn": 10,
        "precision": 0.08114754098360656,
        "recall": 0.908256880733945,
        "f1": 0.1489841986455982,
        "questions_with_returned_span": 113,
        "returned_spans": 1401
      }
    },
    "Liquidated Damages": {
      "n_questions": 64,
      "n_contracts": 62,
      "n_positive_questions": 7,
      "n_reference_spans": 7,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 1.4292378425598145,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.25400551600603494,
      "precision_at_80_recall": 0.1276595744680851,
      "precision_at_90_recall": 0.056910569105691054,
      "at_threshold": {
        "tp": 7,
        "fp": 116,
        "fn": 0,
        "precision": 0.056910569105691054,
        "recall": 1.0,
        "f1": 0.10769230769230768,
        "questions_with_returned_span": 29,
        "returned_spans": 127
      }
    },
    "Minimum Commitment": {
      "n_questions": 96,
      "n_contracts": 62,
      "n_positive_questions": 51,
      "n_reference_spans": 51,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -25.109859466552734,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.7450980392156863,
      "aupr": 0.08922201892466447,
      "precision_at_80_recall": null,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 38,
        "fp": 1773,
        "fn": 13,
        "precision": 0.020982882385422418,
        "recall": 0.7450980392156863,
        "f1": 0.04081632653061224,
        "questions_with_returned_span": 96,
        "returned_spans": 1904
      }
    },
    "Most Favored Nation": {
      "n_questions": 63,
      "n_contracts": 62,
      "n_positive_questions": 4,
      "n_reference_spans": 4,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -1.247711181640625,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.10962569005417007,
      "precision_at_80_recall": 0.022598870056497175,
      "precision_at_90_recall": 0.022598870056497175,
      "at_threshold": {
        "tp": 4,
        "fp": 173,
        "fn": 0,
        "precision": 0.022598870056497175,
        "recall": 1.0,
        "f1": 0.04419889502762431,
        "questions_with_returned_span": 24,
        "returned_spans": 197
      }
    },
    "No-Solicit Of Customers": {
      "n_questions": 63,
      "n_contracts": 62,
      "n_positive_questions": 4,
      "n_reference_spans": 4,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 2.631011962890625,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.13937761411165664,
      "precision_at_80_recall": 0.0425531914893617,
      "precision_at_90_recall": 0.0425531914893617,
      "at_threshold": {
        "tp": 4,
        "fp": 90,
        "fn": 0,
        "precision": 0.0425531914893617,
        "recall": 1.0,
        "f1": 0.08163265306122448,
        "questions_with_returned_span": 15,
        "returned_spans": 102
      }
    },
    "No-Solicit Of Employees": {
      "n_questions": 67,
      "n_contracts": 62,
      "n_positive_questions": 10,
      "n_reference_spans": 10,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 4.204456806182861,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9,
      "aupr": 0.27009154040404043,
      "precision_at_80_recall": 0.18181818181818182,
      "precision_at_90_recall": 0.140625,
      "at_threshold": {
        "tp": 9,
        "fp": 55,
        "fn": 1,
        "precision": 0.140625,
        "recall": 0.9,
        "f1": 0.24324324324324326,
        "questions_with_returned_span": 12,
        "returned_spans": 78
      }
    },
    "Non-Compete": {
      "n_questions": 70,
      "n_contracts": 62,
      "n_positive_questions": 20,
      "n_reference_spans": 20,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 6.977382659912109,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.95,
      "aupr": 0.40714256673558996,
      "precision_at_80_recall": 0.19767441860465115,
      "precision_at_90_recall": 0.16666666666666666,
      "at_threshold": {
        "tp": 18,
        "fp": 90,
        "fn": 2,
        "precision": 0.16666666666666666,
        "recall": 0.9,
        "f1": 0.28125,
        "questions_with_returned_span": 27,
        "returned_spans": 126
      }
    },
    "Non-Disparagement": {
      "n_questions": 65,
      "n_contracts": 62,
      "n_positive_questions": 7,
      "n_reference_spans": 7,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -25.37825298309326,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.8571428571428571,
      "aupr": 0.2523809523809524,
      "precision_at_80_recall": 0.2,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 6,
        "fp": 1234,
        "fn": 1,
        "precision": 0.004838709677419355,
        "recall": 0.8571428571428571,
        "f1": 0.009623095429029671,
        "questions_with_returned_span": 65,
        "returned_spans": 1276
      }
    },
    "Non-Transferable License": {
      "n_questions": 82,
      "n_contracts": 62,
      "n_positive_questions": 42,
      "n_reference_spans": 42,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 1.4626002311706543,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9285714285714286,
      "aupr": 0.3844581548438877,
      "precision_at_80_recall": 0.15246636771300448,
      "precision_at_90_recall": 0.06386554621848739,
      "at_threshold": {
        "tp": 38,
        "fp": 557,
        "fn": 4,
        "precision": 0.06386554621848739,
        "recall": 0.9047619047619048,
        "f1": 0.11930926216640501,
        "questions_with_returned_span": 55,
        "returned_spans": 755
      }
    },
    "Notice Period To Terminate Renewal": {
      "n_questions": 65,
      "n_contracts": 62,
      "n_positive_questions": 15,
      "n_reference_spans": 15,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 8.91286039352417,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.843249471945124,
      "precision_at_80_recall": 0.75,
      "precision_at_90_recall": 0.3888888888888889,
      "at_threshold": {
        "tp": 14,
        "fp": 22,
        "fn": 1,
        "precision": 0.3888888888888889,
        "recall": 0.9333333333333333,
        "f1": 0.5490196078431373,
        "questions_with_returned_span": 24,
        "returned_spans": 48
      }
    },
    "Parties": {
      "n_questions": 331,
      "n_contracts": 62,
      "n_positive_questions": 331,
      "n_reference_spans": 331,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -3.5235188007354736,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.7129909365558912,
      "aupr": 0.0627238315280463,
      "precision_at_80_recall": null,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 236,
        "fp": 5962,
        "fn": 95,
        "precision": 0.03807679896740884,
        "recall": 0.7129909365558912,
        "f1": 0.07229284729667637,
        "questions_with_returned_span": 331,
        "returned_spans": 6543
      }
    },
    "Post-Termination Services": {
      "n_questions": 90,
      "n_contracts": 62,
      "n_positive_questions": 46,
      "n_reference_spans": 46,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -25.606626510620117,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.8043478260869565,
      "aupr": 0.09117801502165049,
      "precision_at_80_recall": 0.044848484848484846,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 37,
        "fp": 1663,
        "fn": 9,
        "precision": 0.02176470588235294,
        "recall": 0.8043478260869565,
        "f1": 0.042382588774341354,
        "questions_with_returned_span": 90,
        "returned_spans": 1786
      }
    },
    "Price Restrictions": {
      "n_questions": 62,
      "n_contracts": 62,
      "n_positive_questions": 3,
      "n_reference_spans": 3,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 9.034582138061523,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.9166666666666666,
      "precision_at_80_recall": 0.75,
      "precision_at_90_recall": 0.75,
      "at_threshold": {
        "tp": 3,
        "fp": 1,
        "fn": 0,
        "precision": 0.75,
        "recall": 1.0,
        "f1": 0.8571428571428571,
        "questions_with_returned_span": 4,
        "returned_spans": 5
      }
    },
    "Renewal Term": {
      "n_questions": 70,
      "n_contracts": 62,
      "n_positive_questions": 30,
      "n_reference_spans": 30,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 1.414841651916504,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9,
      "aupr": 0.6616869652085539,
      "precision_at_80_recall": 0.3582089552238806,
      "precision_at_90_recall": 0.12217194570135746,
      "at_threshold": {
        "tp": 27,
        "fp": 194,
        "fn": 3,
        "precision": 0.12217194570135746,
        "recall": 0.9,
        "f1": 0.2151394422310757,
        "questions_with_returned_span": 37,
        "returned_spans": 350
      }
    },
    "Revenue/Profit Sharing": {
      "n_questions": 75,
      "n_contracts": 62,
      "n_positive_questions": 33,
      "n_reference_spans": 33,
      "candidate_thresholds_evaluated": 1239,
      "threshold": 0.6349916458129883,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9090909090909091,
      "aupr": 0.44730182371798044,
      "precision_at_80_recall": 0.23893805309734514,
      "precision_at_90_recall": 0.06172839506172839,
      "at_threshold": {
        "tp": 30,
        "fp": 456,
        "fn": 3,
        "precision": 0.06172839506172839,
        "recall": 0.9090909090909091,
        "f1": 0.11560693641618497,
        "questions_with_returned_span": 49,
        "returned_spans": 605
      }
    },
    "Rofr/Rofo/Rofn": {
      "n_questions": 112,
      "n_contracts": 62,
      "n_positive_questions": 58,
      "n_reference_spans": 58,
      "candidate_thresholds_evaluated": 1220,
      "threshold": -25.165124893188477,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.6379310344827587,
      "aupr": 0.033145716396254195,
      "precision_at_80_recall": null,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 37,
        "fp": 2074,
        "fn": 21,
        "precision": 0.01752723827569872,
        "recall": 0.6379310344827587,
        "f1": 0.03411710465652375,
        "questions_with_returned_span": 111,
        "returned_spans": 2207
      }
    },
    "Source Code Escrow": {
      "n_questions": 62,
      "n_contracts": 62,
      "n_positive_questions": 0,
      "n_reference_spans": 0,
      "candidate_thresholds_evaluated": 1240,
      "threshold": null,
      "target_attained": false,
      "reason": "no reference spans in validation; recall undefined and all cases escalate",
      "max_recall_available": null,
      "aupr": null,
      "precision_at_80_recall": null,
      "precision_at_90_recall": null,
      "at_threshold": null
    },
    "Termination For Convenience": {
      "n_questions": 67,
      "n_contracts": 62,
      "n_positive_questions": 24,
      "n_reference_spans": 24,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 3.3551578521728516,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.9166666666666666,
      "aupr": 0.624350022573351,
      "precision_at_80_recall": 0.145985401459854,
      "precision_at_90_recall": 0.06179775280898876,
      "at_threshold": {
        "tp": 22,
        "fp": 334,
        "fn": 2,
        "precision": 0.06179775280898876,
        "recall": 0.9166666666666666,
        "f1": 0.11578947368421053,
        "questions_with_returned_span": 46,
        "returned_spans": 470
      }
    },
    "Third Party Beneficiary": {
      "n_questions": 62,
      "n_contracts": 62,
      "n_positive_questions": 4,
      "n_reference_spans": 4,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 9.63849925994873,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 1.0,
      "aupr": 0.8,
      "precision_at_80_recall": 0.8,
      "precision_at_90_recall": 0.8,
      "at_threshold": {
        "tp": 4,
        "fp": 1,
        "fn": 0,
        "precision": 0.8,
        "recall": 1.0,
        "f1": 0.888888888888889,
        "questions_with_returned_span": 5,
        "returned_spans": 5
      }
    },
    "Uncapped Liability": {
      "n_questions": 75,
      "n_contracts": 62,
      "n_positive_questions": 31,
      "n_reference_spans": 31,
      "candidate_thresholds_evaluated": 1240,
      "threshold": 4.210178375244141,
      "threshold_rule": "highest candidate-confidence threshold attaining target recall",
      "target_attained": true,
      "max_recall_available": 0.967741935483871,
      "aupr": 0.28928630750014617,
      "precision_at_80_recall": 0.20491803278688525,
      "precision_at_90_recall": 0.11788617886178862,
      "at_threshold": {
        "tp": 28,
        "fp": 211,
        "fn": 3,
        "precision": 0.11715481171548117,
        "recall": 0.9032258064516129,
        "f1": 0.20740740740740743,
        "questions_with_returned_span": 45,
        "returned_spans": 314
      }
    },
    "Unlimited/All-You-Can-Eat-License": {
      "n_questions": 66,
      "n_contracts": 62,
      "n_positive_questions": 5,
      "n_reference_spans": 5,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -26.654455184936523,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.8,
      "aupr": 0.19214665878178594,
      "precision_at_80_recall": 0.0449438202247191,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 4,
        "fp": 1265,
        "fn": 1,
        "precision": 0.0031520882584712374,
        "recall": 0.8,
        "f1": 0.006279434850863423,
        "questions_with_returned_span": 66,
        "returned_spans": 1281
      }
    },
    "Volume Restriction": {
      "n_questions": 66,
      "n_contracts": 62,
      "n_positive_questions": 9,
      "n_reference_spans": 9,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -22.882787227630615,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.8888888888888888,
      "aupr": 0.3633569739952719,
      "precision_at_80_recall": 0.1702127659574468,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 8,
        "fp": 1258,
        "fn": 1,
        "precision": 0.00631911532385466,
        "recall": 0.8888888888888888,
        "f1": 0.012549019607843137,
        "questions_with_returned_span": 66,
        "returned_spans": 1296
      }
    },
    "Warranty Duration": {
      "n_questions": 79,
      "n_contracts": 62,
      "n_positive_questions": 28,
      "n_reference_spans": 28,
      "candidate_thresholds_evaluated": 1240,
      "threshold": -26.85188865661621,
      "threshold_rule": "minimum candidate-confidence threshold; target unattained",
      "target_attained": false,
      "max_recall_available": 0.8571428571428571,
      "aupr": 0.27341813937856596,
      "precision_at_80_recall": 0.0782312925170068,
      "precision_at_90_recall": null,
      "at_threshold": {
        "tp": 24,
        "fp": 1462,
        "fn": 4,
        "precision": 0.016150740242261104,
        "recall": 0.8571428571428571,
        "f1": 0.031704095112285335,
        "questions_with_returned_span": 79,
        "returned_spans": 1547
      }
    }
  },
  "claims_rule": "Thresholds are frozen here and must not be relaxed after test results are observed."
}


==> anc/paper/analysis_v2/CORRECTION_PLAN.md <==
# Retrospective correction plan: ZET-EVAL-A-002

Date: 7 September 2026. This is a retrospective correction plan after inspection of the original results and scorer discrepancies, not a preregistration or a new independent test.

Preserve the original run ZET-EVAL-R-001, code, thresholds, predictions, manifests and reports byte-for-byte. Use saved validation and test candidates; no new model inference is planned.

1. Reconstruct the available study chronology, disclose earlier test access and pre-inference annotation inspection, and describe unknown checkpoint training exposure without assuming an independent validation set.
2. Implement the official CUAD matching semantics: literal-space word sets after the official punctuation/slash normalization, Jaccard >= 0.5, and the raw reference-substring allowance for Parties. Check agreement against the upstream functions on every question and selected output.
3. Report three analyses: original local scoring/original thresholds (historical); official matching/original thresholds (scoring-only correction); official matching/reselected thresholds (primary corrected analysis). Reselect solely on the original 62-contract selection set with the original 90% target, highest qualifying cutoff, minimum-cutoff fallback, and no-threshold handling for absent validation references. Do not optimize a new policy using test results.
4. Recompute all category and originally registered segment summaries. Preserve original segment membership. Audit what the training-frequency bands actually count; name them according to the source structure. Do not silently substitute contract prevalence or new segments.
5. Report reference-based CUAD precision and recall separately from candidate match fraction and question-level no-answer false-positive rate. Bootstrap contracts (1,000 percentile resamples, seed 20260805); report usable draws and undefined denominators. Fixed thresholds and candidates are not refitted inside the bootstrap. No claim of confidence-bound certification or simultaneous category coverage.
6. Retain descriptive pooled and category ranking measures under the documented custom score; provide denominators for conditional macro averages. Remove cross-model ranking claims and direct comparability with published probability-sweep baselines.
7. Add only focused descriptive support sensitivity at 20/30/40 contracts and the no-answer/workload measures. No calibration, new decoder, new model, or causal/equivalence analysis. Do not choose reporting rules based on more favorable outputs.
8. Produce one self-contained paper, a correction appendix, a portable recomputation bundle, and a LaTeX arXiv package with ancillary artifacts. Verify counts through an independent implementation and inspect the rendered PDF. Do not represent software cross-checks as external expert review.

The original protocol, addendum and analysis are historical records. The corrected paper will distinguish their prespecified elements from the post hoc corrections above.


==> anc/paper/analysis_v2/README.md <==
# Corrected CUAD analysis: ZET-EVAL-A-002

This is a retrospective reanalysis of saved predictions from ZET-EVAL-R-001.
The original code, source data, thresholds, manifests, predictions, and reports
are preserved. The four large input files are supplied in a lossless structural
encoding that restores their original bytes. The current paper and
`CORRECTION_PLAN.md` explain the scientific corrections.

## Recompute from the ancillary directory

Extract the submission ZIP into a new directory, then change into its `anc/`
directory. All commands below run from `anc/`. If downloading ancillary files
individually, retain the directory structure shown in `SHA256SUMS.json`.

```sh
python3 -m venv .venv
.venv/bin/python -m pip install -r paper/analysis_v2/requirements.txt
.venv/bin/python paper/analysis_v2/check_archive.py
.venv/bin/python paper/analysis_v2/compact_data.py --restore
.venv/bin/python paper/analysis_v2/analyze.py --root . --out recomputed
.venv/bin/python paper/analysis_v2/verify.py --root . --out recomputed
.venv/bin/python paper/analysis_v2/make_artifacts.py --metrics recomputed/corrected_metrics.json --out regenerated_figures_and_tables
```

No model download, model inference, API key, or network connection is required
after installing these dependencies. The files under `compact/` store contract
contexts once and replace repeated question strings and text passages with
dictionary entries or exact character spans. They are ordinary JSON files,
not nested compressed archives. No document, annotation, candidate, score, or
execution record has been discarded. The restoration script recovers both
original source JSON files and both prediction JSONL files, verifies their
original SHA-256 hashes, and refuses to replace differing existing files.
This permits checking every reference and returned character span against the
original source documents. Restoring inputs locally requires about 133 MB of
additional space. Do not add these restored copies to the arXiv submission.

The numerical reference environment is Python 3.12.14, NumPy 2.3.5, and ReportLab
4.4.9. Integer counts should agree exactly. Small floating-point or rendering
differences with other environments should not be treated as new findings.
The reference report includes its runtime, so byte-identical output hashes
require the same environment as well as the same inputs. Bootstrap intervals
condition on the selected thresholds and saved predictions.

## Additional upstream verification

The delivered verification record also includes comparisons against the upstream
CUAD functions at the revision recorded in `vendor/source.json`. The upstream
source is not bundled; to repeat those additional checks, download `evaluate.py`
from that exact revision of https://github.com/TheAtticusProject/cuad and run:

```sh
.venv/bin/python paper/analysis_v2/verify.py --root . --out recomputed --upstream /path/to/evaluate.py
```

The verifier checks its SHA-256, extracts only `get_jaccard` and
`compute_precision_recall` from the syntax tree, and executes those unchanged
function bodies without the upstream file's data-loading code or unrelated
dependencies. Memoization changes performance only. Independent count checks use
a separate nested-loop implementation and do not import `analyze.py`.

## Analyses and interpretation

- `historical`: original scorer and original thresholds, retained for comparison.
- `rescored_fixed_thresholds`: official matching with the original thresholds.
- `corrected`: official matching with thresholds reselected on the same expanded
  selection rows using the original target and fallback rule. This is the main
  paper's operating point.

The selection file has 3,386 rows but 2,542 distinct contract/category pairs across
62 contracts. The frozen S5 bands count positive expanded training rows, not
positive contracts. The full original segment membership remains unchanged.

The main report contains every one of the original 541 segment rows plus eight
supplemental normalized-type rows. Terms such as `preregistered` and
`sufficient_for_release_conclusion` inside the original support records are
historical field names. In this retrospective paper they mean the original
registry and its chosen support screen; they do not establish external
preregistration or certify release readiness.

The old README, protocol, and audit documents are supplied as historical records.
They include statements superseded by this paper, including scorer equivalence
and incomplete accounts of test access. They are not additional current claims.
The paper does not assert that its selection set was unseen in checkpoint
training, that the test set was never accessed, or that a new independent
validation was performed. Local hashes establish content consistency only.

## Files and rights

`SHA256SUMS.json` lists every archived file except that manifest itself. The
archive excludes the author's unrelated project and counsel documents, credentials,
model weights, caches, and temporary rendering files.

CUAD source contracts and annotations are redistributed with attribution to
The Atticus Project under CC BY 4.0. See `DATA_ATTRIBUTION.md`. Study-authored code
is distributed under the accompanying MIT license. Third-party model weights and
the upstream evaluator are not redistributed. The original model card is cited
in the paper and the source record contains its observed training-provenance limit.

These verification results are software checks, not external human peer review
or legal adjudication.


==> anc/paper/analysis_v2/analyze.py <==
"""Retrospective CUAD correction; uses saved candidates, never model inference.

Run: python paper/analysis_v2/analyze.py --root .
Only NumPy is required. Original run files are read-only inputs.
"""
from __future__ import annotations
import argparse
import collections
import functools
import hashlib
import json
import math
import pathlib
import platform
import sys
import numpy as np

HERE = pathlib.Path(__file__).resolve().parent
KEYS = ['tp', 'fp', 'fn', 'returned_candidates', 'matched_candidates',
        'negative_questions', 'negative_questions_answered', 'negative_candidates',
        'questions', 'positive_questions', 'questions_answered']
SEED, N_BOOT = 20260805, 1000

def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()

def read_rows(path):
    marker = json.loads(path.with_name(path.name + '.complete.json').read_text())
    assert digest(path) == marker['sha256']
    rows = [json.loads(line) for line in path.open()]
    assert len(rows) == marker['questions'] == len({r['qid'] for r in rows})
    assert all(r['execution'] == marker['execution'] for r in rows)
    return rows

@functools.lru_cache(maxsize=250000)
def words(text, official=True):
    for token in '.,;:':
        text = text.replace(token, '')
    text = text.lower().replace('/', ' ')
    return frozenset(text.split(' ') if official else text.split())

def is_match(pred, ref, category, official=True):
    a, b = words(pred, official), words(ref, official)
    jac = len(a & b) / len(a | b) if a | b else 1.0
    return jac >= .5 or (official and category == 'Parties' and ref in pred)

def selected(row, threshold):
    if threshold is None:
        return []
    return list(dict.fromkeys(c['text'] for c in row['candidates']
                             if c['text'] and c['answer_confidence'] >= threshold))

def score(row, threshold, official=True):
    predictions, refs = selected(row, threshold), row['gold_answers']
    covered = set()
    matched = 0
    for pred in predictions:
        hits = {j for j, ref in enumerate(refs)
                if is_match(pred, ref, row['category'], official)}
        covered |= hits
        matched += bool(hits)
    tp, fp, fn = len(covered), len(predictions) - matched, len(refs) - len(covered)
    return np.array([tp, fp, fn, len(predictions), matched, not refs,
                     not refs and bool(predictions), len(predictions) if not refs else 0,
                     1, bool(refs), bool(predictions)], dtype=np.int64)

def ratios(counts):
    x = np.asarray(counts, dtype=float)
    d = {key: x[..., i] for i, key in enumerate(KEYS)}
    def div(a, b):
        return np.divide(a, b, out=np.full_like(a, np.nan), where=b != 0)
    p = div(d['tp'], d['tp'] + d['fp'])
    r = div(d['tp'], d['tp'] + d['fn'])
    return {
        'precision': p, 'recall': r,
        'f1': div(2 * d['tp'], 2 * d['tp'] + d['fp'] + d['fn']),
        'candidate_match_fraction': div(d['matched_candidates'], d['returned_candidates']),
        'no_answer_fpr': div(d['negative_questions_answered'], d['negative_questions']),
        'no_answer_output_share': div(d['negative_candidates'], d['returned_candidates']),
        'no_answer_fp_share': div(d['negative_candidates'], d['fp']),
        'unmatched_per_matching_candidate': div(d['fp'], d['matched_candidates']),
        'unmatched_per_recovered_reference': div(d['fp'], d['tp']),
        'candidates_per_question': div(d['returned_candidates'], d['questions']),
        'candidates_per_recovered_reference': div(d['returned_candidates'], d['tp']),
    }

def number(value):
    return float(value) if np.isfinite(value) else None

def wilson(k, n):
    if not n:
        return None
    z = 1.959963984540054
    p = k/n; d = 1+z*z/n
    center = (p+z*z/(2*n))/d
    half = z*math.sqrt(p*(1-p)/n+z*z/(4*n*n))/d
    return {'lo': max(0.,center-half), 'hi': min(1.,center+half), 'n':n, 'k':k}

def summarize(rows, counts):
    total = counts.sum(axis=0)
    out = {key: int(total[i]) for i, key in enumerate(KEYS)}
    out['reference_spans'] = out['tp'] + out['fn']
    contracts = sorted({r['contract'] for r in rows})
    out['contracts'] = len(contracts)
    out.update({key: number(value) for key, value in ratios(total).items()})
    indices = {c: i for i, c in enumerate(contracts)}
    clustered = np.zeros((len(contracts), len(KEYS)), dtype=np.int64)
    for row, value in zip(rows, counts):
        clustered[indices[row['contract']]] += value
    draws = np.random.default_rng(SEED).integers(0, len(contracts), (N_BOOT, len(contracts)))
    sums = clustered[draws].sum(axis=1)
    out['bootstrap_95'] = {}
    for key, values in ratios(sums).items():
        values = values[np.isfinite(values)]
        out['bootstrap_95'][key] = {
            'lo': float(np.percentile(values, 2.5)) if len(values) else None,
            'hi': float(np.percentile(values, 97.5)) if len(values) else None,
            'usable_draws': len(values),
        }
    return out

def curve(rows):
    events = collections.defaultdict(list)
    nrefs = sum(len(r['gold_answers']) for r in rows)
    for i, row in enumerate(rows):
        best = {}
        for c in row['candidates']:
            if c['text']:
                best[c['text']] = max(c['answer_confidence'], best.get(c['text'], -np.inf))
        for pred, confidence in best.items():
            matches = {j for j, ref in enumerate(row['gold_answers'])
                       if is_match(pred, ref, row['category'])}
            events[confidence].append((i, matches))
    covered = [set() for _ in rows]
    tp = fp = 0
    points = []
    for confidence in sorted(events, reverse=True):
        for i, matches in events[confidence]:
            fp += not matches
            tp += len(matches - covered[i])
            covered[i] |= matches
        points.append((confidence, tp, fp, nrefs - tp))
    return points, nrefs

def benchmark(points, nrefs):
    if not nrefs or not points:
        return {'aupr': None, 'p80': None, 'p90': None, 'max_recall': None,
                'references': nrefs}
    p = np.array([tp/(tp+fp) if tp+fp else 1. for _,tp,fp,fn in points])
    r = np.array([tp/nrefs for _,tp,fp,fn in points])
    envelope = np.maximum.accumulate(p[::-1])[::-1]
    return {'aupr': float(np.trapezoid(np.r_[1.,envelope], np.r_[0.,r])),
            'p80': float(envelope[np.flatnonzero(r >= .8)[0]]) if np.any(r >= .8) else None,
            'p90': float(envelope[np.flatnonzero(r >= .9)[0]]) if np.any(r >= .9) else None,
            'max_recall': float(r.max()), 'references': nrefs}

def threshold(rows):
    points, nrefs = curve(rows)
    if not nrefs:
        return {'threshold': None, 'target_attained': False, 'status': 'no_references',
                'selection_rows': len(rows), 'references': 0}
    if not points:
        return {'threshold': None, 'target_attained': False, 'status': 'no_candidates',
                'selection_rows': len(rows), 'references': nrefs}
    chosen = next((p for p in points if p[1]/nrefs >= .9), points[-1])
    return {'threshold': chosen[0], 'target_attained': chosen[1]/nrefs >= .9,
            'status': 'target_attained' if chosen[1]/nrefs >= .9 else 'minimum_cutoff_fallback',
            'selection_rows': len(rows), 'references': nrefs,
            'selection_recall': chosen[1]/nrefs, 'max_recall': points[-1][1]/nrefs}

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--root', type=pathlib.Path, default=HERE.parents[1])
    ap.add_argument('--out', type=pathlib.Path, default=HERE/'output')
    args = ap.parse_args(); root = args.root.resolve(); out = args.out.resolve()
    sys.path.insert(0, str(root/'src/cuad_eval'))
    from segments import rows as metadata_rows, segment_memberships
    manifests = root/'manifests'
    registry = json.loads((manifests/'ZET-EVAL-S-001_segment_registry.json').read_text())
    legacy = json.loads((manifests/'ZET-EVAL-T-001_threshold_record.json').read_text())
    test = read_rows(root/'results/raw/test_predictions_ZET-EVAL-R-001.jsonl')
    val = read_rows(root/'results/raw/validation_predictions.jsonl')
    checks = []
    run = json.loads((manifests/'ZET-EVAL-R-001_run_manifest.json').read_text())
    for name, expected in run['analysis_plan_and_code']['per_file'].items():
        assert digest(root/name) == expected, name
        checks.append(name)
    for name, expected in run['input_artifacts'].items():
        assert digest(manifests/name) == expected, name
        checks.append(name)
    # Confirm stored candidates and references against the exact source files.
    for name, rows in [('train_separate_questions.json',val),('test.json',test)]:
        raw = root/'data/cuad_v1'/name
        assert digest(raw) == rows[0]['execution']['input_sha256']
        source = json.loads(raw.read_text())['data']
        truth = {q['id']:(a['title'],p['context'],[x['text'] for x in q['answers']])
                 for a in source for p in a['paragraphs'] for q in p['qas']}
        for row in rows:
            contract, context, refs = truth[row['qid']]
            assert row['contract'] == contract and row['gold_answers'] == refs
            assert row['context_chars'] == len(context)
            assert all(context[c['start_char']:c['end_char']] == c['text'] for c in row['candidates'])
    groups = collections.defaultdict(list)
    for row in val: groups[row['category']].append(row)
    revised = {category:threshold(rows) for category,rows in sorted(groups.items())}
    regimes = {
        'historical': ({k:v['threshold'] for k,v in legacy['per_category'].items()}, False),
        'rescored_fixed_thresholds': ({k:v['threshold'] for k,v in legacy['per_category'].items()}, True),
        'corrected': ({k:v['threshold'] for k,v in revised.items()}, True),
    }
    summaries, all_counts = {}, {}
    for key,(thresholds,official) in regimes.items():
        counts = np.array([score(row,thresholds[row['category']],official) for row in test])
        all_counts[key] = counts; summaries[key] = summarize(test, counts)
        print(key, {k:summaries[key][k] for k in ['tp','fp','fn','precision','recall','returned_candidates']},flush=True)
    prior = json.loads((manifests/'ZET-EVAL-M-001_metric_report.json').read_text())
    assert all(summaries['historical'][k] == prior['decision_metrics']['micro'][k] for k in ['tp','fp','fn'])
    assert len(test)==4182 and len(val)==3386
    metadata = {r['qid']:r for r in metadata_rows(root/'data/cuad_v1/test.json')}
    sg = collections.defaultdict(list)
    for i,row in enumerate(test):
        for sid,name,value,registration,scope in segment_memberships(
                metadata[row['qid']],registry['frozen_cutpoints'],registry['training_category_positive_questions']):
            sg[(sid,value)].append(i)
    segments = []
    for sup in registry['segments']:
        ix = sg[(sup['segment_id'],sup['value'])]
        assert len(ix)==sup['n_questions']
        group = [test[i] for i in ix]
        metrics = summarize(group,all_counts['corrected'][ix])
        if sup['segment_id']=='S1':
            metrics['no_answer_fpr_wilson_95'] = wilson(metrics['negative_questions_answered'],metrics['negative_questions'])
        segments.append({'segment_id':sup['segment_id'],'value':sup['value'],
                         'support':sup,'metrics':metrics})
    category_benchmarks = {}
    for category in sorted(revised):
        rows = [r for r in test if r['category']==category]
        category_benchmarks[category] = benchmark(*curve(rows))
    macro = {}
    for metric in ['aupr','p80','p90']:
        values = [v[metric] for v in category_benchmarks.values() if v[metric] is not None]
        macro[metric] = {'mean_defined':sum(values)/len(values) if values else None,
                         'categories_defined':len(values),'categories_total':len(category_benchmarks)}
    support = [x for x in segments if x['segment_id']=='S1']
    decision_macro = {}
    for key in ['precision','recall','f1']:
        values = [s['metrics'][key] for s in support if s['metrics'][key] is not None]
        decision_macro[key] = {'mean_defined':sum(values)/len(values),
                               'categories_defined':len(values),'categories_total':41}
    sensitivity = {str(n):sum(s['support']['n_positive_contracts']>=n and
                              s['support']['n_negative_contracts']>=n for s in support) for n in [20,30,40]}
    # Correct naming of the frozen S5 bands is determined from the source structure.
    train_meta = metadata_rows(root/'data/cuad_v1/train_separate_questions.json')
    row_frequency = collections.Counter(r['category'] for r in train_meta if r['positive'])
    assert dict(row_frequency)==registry['training_category_positive_questions']
    actual_prevalence = {cat:len({r['contract'] for r in train_meta if r['positive'] and r['category']==cat}) for cat in revised}
    chronology = {'recorded_acquisition_utc':json.loads((manifests/'ZET-EVAL-D-001_dataset_manifest.json').read_text())['access_date_utc'],
                  'original_freeze_utc':run['frozen_at_utc'],
                  'original_seal_utc':json.loads((manifests/'ZET-EVAL-R-001_result_seal.json').read_text())['sealed_at_utc']}
    report = {'analysis_id':'ZET-EVAL-A-002','analysis_date':'2026-09-07',
              'status':'retrospective correction, not independent confirmation',
              'input_hashes':{str(p.relative_to(root)):digest(p) for p in
                [root/'results/raw/validation_predictions.jsonl',root/'results/raw/test_predictions_ZET-EVAL-R-001.jsonl',
                 root/'data/cuad_v1/train_separate_questions.json',root/'data/cuad_v1/test.json',
                 manifests/'ZET-EVAL-T-001_threshold_record.json',HERE/'CORRECTION_PLAN.md']},
              'runtime':{'python':platform.python_version(),'numpy':np.__version__},
              'bootstrap':{'resamples':N_BOOT,'seed':SEED,'unit':'contract','thresholds':'fixed within each regime'},
              'validation':{'contracts':len({r['contract'] for r in val}),'expanded_rows':len(val),
                            'contract_category_pairs':len({(r['contract'],r['category']) for r in val}),
                            'references':sum(len(r['gold_answers']) for r in val),
                            'feature_windows':sum(r['n_features'] for r in val),
                            'threshold_status_counts':dict(collections.Counter(v['status'] for v in revised.values()))},
              'test':{'contracts':102,'questions':len(test),'feature_windows':sum(r['n_features'] for r in test)},
              'threshold_changes':{k:{'original':legacy['per_category'][k]['threshold'],'revised':v['threshold']}
                                   for k,v in revised.items() if v['threshold']!=legacy['per_category'][k]['threshold']},
              'regimes':summaries,'revised_thresholds':revised,'segments':segments,
              'decision_macro_defined':decision_macro,
              'support_sensitivity':sensitivity,
              'ranking':{'score':'candidate span logit sum minus minimum window null logit sum',
                         'pooled':benchmark(*curve(test)),'per_category':category_benchmarks,'macro_conditional':macro},
              'training_band_audit':{'frozen_band_variable':'number of positive expanded training question rows',
                                     'row_counts':dict(row_frequency),'positive_contract_counts':actual_prevalence},
              'chronology':chronology,'frozen_input_files_verified':checks}
    out.mkdir(parents=True,exist_ok=True)
    (out/'corrected_metrics.json').write_text(json.dumps(report,indent=2,allow_nan=False)+'\n')
    with (out/'question_counts.jsonl').open('w') as f:
        for i,row in enumerate(test):
            rec={k:row[k] for k in ['qid','contract','category']}
            rec['regimes']={name:{key:int(vals[i,j]) for j,key in enumerate(KEYS)} for name,vals in all_counts.items()}
            f.write(json.dumps(rec)+'\n')
    print('wrote',out/'corrected_metrics.json',flush=True)

if __name__=='__main__': main()


==> anc/paper/analysis_v2/check_archive.py <==
"""Verify all files in a freshly extracted reproducibility bundle."""
import hashlib
import json
import pathlib

root=pathlib.Path(__file__).resolve().parents[2]
manifest=json.loads((root/'SHA256SUMS.json').read_text())
for name,expected in manifest.items():
    path=root/name
    assert path.is_file(),f'Missing: {name}'
    actual=hashlib.sha256(path.read_bytes()).hexdigest()
    assert actual==expected,f'Hash mismatch: {name}'
print(f'All {len(manifest)} archived files match SHA256SUMS.json')


==> anc/paper/analysis_v2/compact_data.py <==
"""Lossless structural encoding of the four large, sealed study inputs.

The public package stores each contract once and candidates as character spans.
Run from the extracted ancillary directory:
    python paper/analysis_v2/compact_data.py --restore
Restored files must match the original SHA-256 hashes before they are written.
No model inference, data download, or third-party Python package is required.
"""
from __future__ import annotations
import argparse
import hashlib
import json
from pathlib import Path

SOURCE_NAMES = ('train_separate_questions.json', 'test.json')
PREDICTION_NAMES = ('validation_predictions.jsonl', 'test_predictions_ZET-EVAL-R-001.jsonl')
ROW_FIELDS = ('candidates', 'predicted_text', 'answer_confidence',
              'best_non_null_score', 'null_score', 'start_char', 'end_char',
              'n_features', 'best_feature_index', 'qid', 'contract', 'category',
              'gold_answers', 'is_impossible', 'context_chars', 'execution')
CANDIDATE_FIELDS = ('text', 'score', 'answer_confidence', 'start_char', 'end_char', 'feature_index')


def sha(data):
    return hashlib.sha256(data).hexdigest()


def compact_bytes(data):
    return (json.dumps(data, ensure_ascii=False, separators=(',', ':')) + '\n').encode()


def span(text, context, start=None):
    """Use an exact character span, with literal fallback for non-substrings."""
    if start is not None and context[start:start + len(text)] == text:
        return [start, len(text)]
    found = context.find(text)
    return [found, len(text)] if found >= 0 else text


def unspan(value, context):
    return value if isinstance(value, str) else context[value[0]:value[0] + value[1]]


def pack_source(source):
    assert tuple(source) == ('version', 'data')
    questions, lookup, documents = [], {}, []
    for article in source['data']:
        assert tuple(article) == ('title', 'paragraphs')
        title = article['title']
        paragraphs = []
        for paragraph in article['paragraphs']:
            assert tuple(paragraph) == ('qas', 'context')
            context, qas = paragraph['context'], []
            for q in paragraph['qas']:
                assert tuple(q) == ('answers', 'id', 'question', 'is_impossible')
                assert q['id'].startswith(title + '__')
                if q['question'] not in lookup:
                    lookup[q['question']] = len(questions)
                    questions.append(q['question'])
                answers = []
                for a in q['answers']:
                    assert tuple(a) == ('text', 'answer_start')
                    answers.append([a['answer_start'], span(a['text'], context, a['answer_start'])])
                qas.append([q['id'][len(title) + 2:], lookup[q['question']], q['is_impossible'], answers])
            paragraphs.append([context, qas])
        documents.append([title, paragraphs])
    return {'format': 'cuad-source-spans-v1', 'version': source['version'],
            'questions': questions, 'documents': documents}


def unpack_source(packed):
    assert packed['format'] == 'cuad-source-spans-v1'
    articles = []
    for title, paragraphs in packed['documents']:
        restored_paragraphs = []
        for context, rows in paragraphs:
            qas = []
            for suffix, question_index, impossible, answers in rows:
                qas.append({'answers': [{'text': unspan(text, context), 'answer_start': start}
                                        for start, text in answers],
                            'id': title + '__' + suffix,
                            'question': packed['questions'][question_index],
                            'is_impossible': impossible})
            restored_paragraphs.append({'qas': qas, 'context': context})
        articles.append({'title': title, 'paragraphs': restored_paragraphs})
    return {'version': packed['version'], 'data': articles}


def truth_index(source):
    return {q['id']: (a['title'], p['context'], [x['text'] for x in q['answers']])
            for a in source['data'] for p in a['paragraphs'] for q in p['qas']}


def pack_predictions(rows, source):
    truth = truth_index(source)
    contracts, categories = sorted({r['contract'] for r in rows}), sorted({r['category'] for r in rows})
    contract_ids, category_ids = {s:i for i,s in enumerate(contracts)}, {s:i for i,s in enumerate(categories)}
    execution, packed = rows[0]['execution'], []
    for row in rows:
        assert tuple(row) == ROW_FIELDS and row['execution'] == execution
        contract, context, refs = truth[row['qid']]
        assert contract == row['contract'] and refs == row['gold_answers']
        assert row['qid'].startswith(contract + '__') and row['context_chars'] == len(context)
        assert row['is_impossible'] == (not refs)
        candidates = []
        for c in row['candidates']:
            assert tuple(c) == CANDIDATE_FIELDS
            assert c['text'] == context[c['start_char']:c['end_char']]
            candidates.append([c[k] for k in CANDIDATE_FIELDS[1:]])
        packed.append([contract_ids[contract], row['qid'][len(contract) + 2:], category_ids[row['category']],
                       span(row['predicted_text'], context, row['start_char']),
                       *[row[k] for k in ROW_FIELDS[2:9]], candidates])
    return {'format': 'cuad-prediction-spans-v1', 'contracts': contracts, 'categories': categories,
            'execution': execution, 'rows': packed}


def unpack_predictions(packed, source):
    assert packed['format'] == 'cuad-prediction-spans-v1'
    truth, restored = truth_index(source), []
    for packed_row in packed['rows']:
        contract = packed['contracts'][packed_row[0]]
        qid = contract + '__' + packed_row[1]
        title, context, refs = truth[qid]
        assert contract == title
        candidates = []
        for values in packed_row[-1]:
            c = dict(zip(CANDIDATE_FIELDS[1:], values))
            candidates.append({'text': context[c['start_char']:c['end_char']], **c})
        values = [candidates, unspan(packed_row[3], context), *packed_row[4:11], qid, contract,
                  packed['categories'][packed_row[2]], refs, not refs, len(context), packed['execution']]
        assert len(values) == len(ROW_FIELDS)
        restored.append(dict(zip(ROW_FIELDS, values)))
    return restored


def encode_inputs(root):
    """Build release files and prove byte-for-byte reconstruction of all inputs."""
    files, manifest = {}, {'format': 'cuad-lossless-inputs-v1', 'files': []}
    for source_name, prediction_name in zip(SOURCE_NAMES, PREDICTION_NAMES):
        source_path = 'data/cuad_v1/' + source_name
        original_source = (root/source_path).read_bytes()
        source = json.loads(original_source)
        packed_source = pack_source(source)
        restored_source = json.dumps(unpack_source(packed_source), ensure_ascii=True).encode()
        assert restored_source == original_source, source_path
        source_compact = 'compact/' + source_name
        files[source_compact] = compact_bytes(packed_source)
        manifest['files'].append({'original_path': source_path, 'compact_path': source_compact,
                                  'kind': 'source', 'original_bytes': len(original_source),
                                  'original_sha256': sha(original_source),
                                  'compact_sha256': sha(files[source_compact])})

        prediction_path = 'results/raw/' + prediction_name
        original_predictions = (root/prediction_path).read_bytes()
        rows = [json.loads(line) for line in original_predictions.splitlines()]
        packed_predictions = pack_predictions(rows, source)
        restored_rows = unpack_predictions(packed_predictions, source)
        # The original logger used ensure_ascii=True and one record per line.
        restored_predictions = ''.join(json.dumps(row, ensure_ascii=True) + '\n' for row in restored_rows).encode()
        assert restored_predictions == original_predictions, prediction_path
        predictions_compact = 'compact/' + prediction_name.replace('.jsonl', '.json')
        files[predictions_compact] = compact_bytes(packed_predictions)
        manifest['files'].append({'original_path': prediction_path, 'compact_path': predictions_compact,
                                  'kind': 'predictions', 'source_path': source_path,
                                  'original_bytes': len(original_predictions),
                                  'original_sha256': sha(original_predictions),
                                  'compact_sha256': sha(files[predictions_compact])})
    files['compact/manifest.json'] = (json.dumps(manifest, indent=2) + '\n').encode()
    return files


def restore(root):
    manifest = json.loads((root/'compact/manifest.json').read_text())
    assert manifest['format'] == 'cuad-lossless-inputs-v1'
    sources = {}
    for entry in manifest['files']:
        blob = (root/entry['compact_path']).read_bytes()
        assert sha(blob) == entry['compact_sha256'], entry['compact_path']
        packed = json.loads(blob)
        if entry['kind'] == 'source':
            source = unpack_source(packed)
            sources[entry['original_path']] = source
            restored = json.dumps(source, ensure_ascii=True).encode()
        else:
            rows = unpack_predictions(packed, sources[entry['source_path']])
            restored = ''.join(json.dumps(row, ensure_ascii=True) + '\n' for row in rows).encode()
        assert len(restored) == entry['original_bytes']
        assert sha(restored) == entry['original_sha256'], entry['original_path']
        target = root/entry['original_path']
        if target.exists():
            assert sha(target.read_bytes()) == entry['original_sha256'], 'Refusing to replace a different file: ' + str(target)
        else:
            target.parent.mkdir(parents=True, exist_ok=True)
            target.write_bytes(restored)
        print('Verified original bytes:', entry['original_path'], flush=True)


if __name__ == '__main__':
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--restore', action='store_true', required=True)
    ap.add_argument('--root', type=Path, default=Path(__file__).resolve().parents[2])
    args = ap.parse_args()
    restore(args.root.resolve())


==> anc/paper/analysis_v2/make_artifacts.py <==
"""Generate publication tables, numerical macros, and vector PDF figures."""
import argparse
import json
import pathlib
import reportlab
from reportlab.pdfgen import canvas
from reportlab.pdfbase import pdfmetrics
from reportlab.pdfbase.ttfonts import TTFont
from reportlab.lib.colors import HexColor, Color

HERE=pathlib.Path(__file__).resolve().parent
BLUE,ORANGE,GREEN,GRAY=map(HexColor,['#2266A8','#C95D30','#148166','#5C6670'])
FONTDIR=pathlib.Path(reportlab.__file__).parent/'fonts'
pdfmetrics.registerFont(TTFont('Vera',str(FONTDIR/'Vera.ttf')))
pdfmetrics.registerFont(TTFont('VeraBold',str(FONTDIR/'VeraBd.ttf')))

def txt(c,x,y,s,size=8,color=GRAY,align='left',bold=False):
    c.setFont('VeraBold' if bold else 'Vera',size);c.setFillColor(color)
    getattr(c,{'left':'drawString','right':'drawRightString','center':'drawCentredString'}[align])(x,y,str(s))

def line(c,x1,y1,x2,y2,color=GRAY,width=.5):
    c.setStrokeColor(color);c.setLineWidth(width);c.line(x1,y1,x2,y2)

def pct(v,d=1):return '--' if v is None else f'{v*100:.{d}f}'
def category_label(s):return s.replace('Ip ', 'IP ').replace('Rofr/Rofo/Rofn', 'ROFR/ROFO/ROFN')
def tex(s):
    for a,b in [('&',r'\&'),('_',r'\_'),('%',r'\%')]:s=s.replace(a,b)
    return s

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--metrics',type=pathlib.Path,default=HERE/'output/corrected_metrics.json')
    ap.add_argument('--out',type=pathlib.Path,default=HERE.parent/'arxiv_source');args=ap.parse_args()
    r=json.loads(args.metrics.read_text());out=args.out;out.mkdir(parents=True,exist_ok=True)
    figs=out/'figures';figs.mkdir(exist_ok=True)
    m=r['regimes']['corrected'];segments=r['segments'];by=lambda sid:[s for s in segments if s['segment_id']==sid]
    macros=[]
    for name,key in [('MainPrecision','precision'),('MainRecall','recall'),('MainFone','f1'),
                     ('CandidateMatch','candidate_match_fraction'),('NoAnswerRate','no_answer_fpr'),
                     ('NoAnswerShare','no_answer_output_share'),('NoAnswerFPShare','no_answer_fp_share')]:
        macros.append('\\newcommand{\\'+name+'}{'+pct(m[key])+r'\%}')
    for name,key in [('MainTP','tp'),('MainFP','fp'),('MainFN','fn'),('MainReturned','returned_candidates'),('MainMatched','matched_candidates')]:
        macros.append('\\newcommand{\\'+name+'}{'+f'{m[key]:,}'+'}')
    (out/'numbers.tex').write_text('\n'.join(macros)+'\n')
    def write_table(name,header,rows,columns):
        body=[r'\begin{tabular}{'+columns+'}',r'\toprule',header+r' \\',r'\midrule']
        body += [' & '.join(map(str,row))+r' \\' for row in rows]
        body += [r'\bottomrule',r'\end{tabular}']
        (out/name).write_text('\n'.join(body)+'\n')
    write_table('table_metrics.tex',r'Measure & Estimate & 95\% interval',[
        [label,pct(m[key])+r'\%',f"{pct(m['bootstrap_95'][key]['lo'])}--{pct(m['bootstrap_95'][key]['hi'])}"+r'\%']
        for label,key in [('CUAD precision','precision'),('Reference recall','recall'),('CUAD F1','f1'),
                          ('Candidate match fraction','candidate_match_fraction'),('No-answer question FPR','no_answer_fpr')]],'lrr')
    write_table('table_corrections.tex',r'Analysis & TP & FP & FN & Returned & P (\%) & R (\%)',[
        [label]+[f'{r["regimes"][key][k]:,}' for k in ['tp','fp','fn','returned_candidates']]+[pct(r['regimes'][key][k],2) for k in ['precision','recall']]
        for label,key in [('Original','historical'),('Matching corrected','rescored_fixed_thresholds'),('Matching + thresholds','corrected')]],'lrrrrrr')
    write_table('table_frequency.tex',r'Training frequency & Questions & References & Returned & P (\%) & R (\%)',[
        [name.title()]+[f'{s["metrics"][k]:,}' for k in ['questions','reference_spans','returned_candidates']]+[pct(s['metrics'][k]) for k in ['precision','recall']]
        for name in ['common','medium','rare'] for s in by('S5') if s['value']==name],'lrrrrr')
    write_table('table_length.tex',r'Length group & Contracts & Questions & P (\%) & R (\%)',[
        [label]+[f'{s["metrics"][k]:,}' for k in ['contracts','questions']]+[pct(s['metrics'][k]) for k in ['precision','recall']]
        for sid,prefix in [('S4','Document'),('S7','Reference')] for i,s in enumerate(by(sid),1) for label in [f'{prefix} Q{i}']],'lrrrr')
    write_table('table_categories.tex',r'Category & $n_+$ & $n_-$ & P (\%) & R (\%) & FPR (\%)',[
        [tex(category_label(s['value'])),s['support']['n_positive_contracts'],s['support']['n_negative_contracts']]+[pct(s['metrics'][k]) for k in ['precision','recall','no_answer_fpr']]
        for s in by('S1')],'lrrrrr')
    write_table('table_ranking.tex','Measure & Pooled & Conditional category mean & Defined categories',[
        [label,pct(r['ranking']['pooled'][key])+ (r'\%' if r['ranking']['pooled'][key] is not None else ''),
         pct(r['ranking']['macro_conditional'][key]['mean_defined'])+r'\%',f"{r['ranking']['macro_conditional'][key]['categories_defined']}/41"]
        for key,label in [('aupr','AUPR'),('p80',r'Precision at 80\% recall'),('p90',r'Precision at 90\% recall')]],'lrrr')
    # Figure 1: support counts, with an explicitly chosen rather than inferential gate.
    W,H=490,588;c=canvas.Canvas(str(figs/'support.pdf'),pagesize=(W,H),invariant=1)
    rows=sorted(by('S1'),key=lambda s:s['support']['n_positive_contracts'],reverse=True)
    x0,x1=214,462;y0,dy=549,11.6;xx=lambda v:x0+(x1-x0)*v/102
    c.setFillColor(Color(.13,.40,.66,alpha=.07));c.rect(xx(30),59,xx(72)-xx(30),503,fill=1,stroke=0)
    for tick in [0,30,50,72,102]:
        line(c,xx(tick),59,xx(tick),562,HexColor('#DCE1E5'))
        txt(c,xx(tick),45,tick,7,align='center')
    for i,s in enumerate(rows):
        v=s['support']['n_positive_contracts'];y=y0-i*dy;col=BLUE if 30<=v<=72 else ORANGE if v<30 else GREEN
        txt(c,x0-8,y-2.5,category_label(s['value']),7.0,align='right');line(c,x0,y,xx(v),y,col,.7)
        c.setFillColor(col);c.circle(xx(v),y,2.5,fill=1,stroke=0)
    txt(c,x0,576,'Positive contracts per category',9,bold=True)
    txt(c,(x0+x1)/2,26,'Contracts with an annotated reference (of 102)',7.5,align='center')
    txt(c,0,9,'Shading: both counts >= 30. Counts outside the band remain descriptive.',7)
    c.save()
    # Figure 2: returned-candidate decomposition.
    W,H=490,167;c=canvas.Canvas(str(figs/'output_composition.pdf'),pagesize=(W,H),invariant=1)
    pieces=[(m['negative_candidates'],ORANGE,'No-answer questions'),
            (m['fp']-m['negative_candidates'],GRAY,'Unmatched on positive questions'),
            (m['matched_candidates'],BLUE,'Matching candidates')]
    left=8;width=474;y=82
    for value,col,label in pieces:
        w=width*value/m['returned_candidates'];c.setFillColor(col);c.rect(left,y,w,43,fill=1,stroke=0)
        txt(c,left+w/2,y+25,f'{value:,}',9,HexColor('#FFFFFF'),align='center',bold=True)
        txt(c,left+w/2,y+10,f'{100*value/m["returned_candidates"]:.1f}%',8,HexColor('#FFFFFF'),align='center');left+=w
    txt(c,8,145,f'{m["returned_candidates"]:,} returned candidates',10,bold=True)
    for i,(_,col,label) in enumerate(pieces):
        yy=62-i*16;c.setFillColor(col);c.rect(8,yy-2,7,7,fill=1,stroke=0);txt(c,22,yy,label,8)
    c.save()
    # Figure 3: category training-frequency bands, plotted with uncertainty.
    W,H=490,215;c=canvas.Canvas(str(figs/'training_frequency.pdf'),pagesize=(W,H),invariant=1)
    left,bottom,width,height=45,37,420,143
    for tick in [0,20,40,60,80,100]:
        yy=bottom+height*tick/100;line(c,left,yy,left+width,yy,HexColor('#E2E5E8'));txt(c,left-6,yy-3,tick,7,align='right')
    for i,name in enumerate(['common','medium','rare']):
        s=next(s for s in by('S5') if s['value']==name)['metrics'];x=left+70+i*140
        txt(c,x,20,name.title(),8,align='center')
        for off,col,key in [(-12,BLUE,'precision'),(12,GREEN,'recall')]:
            xx0=x+off;v=s[key];ci=s['bootstrap_95'][key];y=bottom+height*v
            line(c,xx0,bottom+height*ci['lo'],xx0,bottom+height*ci['hi'],col,1.3)
            for end in [ci['lo'],ci['hi']]:line(c,xx0-3,bottom+height*end,xx0+3,bottom+height*end,col,1)
            c.setFillColor(col);c.circle(xx0,y,3,fill=1,stroke=0)
            txt(c,xx0+6,y+3,pct(v),7,color=col)
    txt(c,45,198,'Percent',8)
    txt(c,270,198,'Precision',8,color=BLUE,bold=True);txt(c,360,198,'Recall',8,color=GREEN,bold=True)
    txt(c,245,4,'Bands use positive expanded training rows; bars are 95% clustered intervals.',7,align='center')
    c.save();print('Generated tables, macros, and figures in',out)

if __name__=='__main__':main()


==> anc/paper/analysis_v2/output/verification.json <==
{
  "status": "passed",
  "checks": {
    "independent_question_counts": 12546,
    "upstream_question_checks": 8364,
    "category_threshold_checks": 40,
    "bootstrap_interval_checks": 4,
    "seal_checks": 3
  },
  "verification_type": "independent implementation and optional upstream software checks; not external expert review",
  "report_sha256": "a6224aa2ea9f0efe8ab19f1fdf674a4e52601b8787372c8e1d92688687f441f2"
}


==> anc/paper/analysis_v2/requirements.txt <==
numpy==2.3.5
reportlab==4.4.9


==> anc/paper/analysis_v2/vendor/source.json <==
{
  "repository": "https://github.com/TheAtticusProject/cuad",
  "revision": "ef520c9689c3decd1faefa7a61d47ed3cd32ecd5",
  "retrieved": "2026-09-07",
  "evaluate_sha256": "5c56ac9fc82fe56ef77616a1dffba0707e4366ba916f7ab5d3e4434013d0a624",
  "model_card_url": "https://huggingface.co/akdeniz27/roberta-base-cuad/raw/217bb9b5c398658157a0d906df3577643507671e/README.md",
  "training_provenance": "Pinned model card says fine-tuned on CUAD and links upstream checkpoints; contract-level membership is not specified."
}


==> anc/paper/analysis_v2/verify.py <==
"""Independent nested-loop checks; does not import the primary analyzer.

Optionally --upstream validates against the original CUAD functions as well.
The upstream file is downloaded separately at the revision in vendor/source.json.
"""
import argparse
import ast
import collections
import functools
import hashlib
import json
import pathlib
import math
import numpy as np

HERE = pathlib.Path(__file__).resolve().parent

@functools.lru_cache(maxsize=250000)
def normalized_set(s, legacy=False):
    s = s.replace('.', '').replace(',', '').replace(';', '').replace(':', '')
    s = s.lower().replace('/', ' ')
    return set(s.split() if legacy else s.split(' '))

def match(p, r, cat, legacy=False):
    ps, rs = normalized_set(p,legacy), normalized_set(r,legacy)
    union = ps.union(rs)
    j = len(ps.intersection(rs))/len(union) if union else 1.
    return j>=.5 or (not legacy and cat=='Parties' and r in p)

def texts(row,cut):
    preds=[]
    for candidate in row['candidates']:
        if cut is not None and candidate['answer_confidence']>=cut and candidate['text'] and candidate['text'] not in preds:
            preds.append(candidate['text'])
    return preds

def counts(row,cut,legacy=False):
    preds=texts(row,cut);refs=row['gold_answers'];cat=row['category']
    tp=sum(any(match(p,r,cat,legacy) for p in preds) for r in refs)
    fp=sum(not any(match(p,r,cat,legacy) for r in refs) for p in preds)
    return {'tp':tp,'fp':fp,'fn':len(refs)-tp,'returned_candidates':len(preds),
            'matched_candidates':len(preds)-fp,'negative_questions':int(not refs),
            'negative_questions_answered':int(not refs and bool(preds)),
            'negative_candidates':len(preds) if not refs else 0,'questions':1,
            'positive_questions':int(bool(refs)),'questions_answered':int(bool(preds))}

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--root',type=pathlib.Path,default=HERE.parents[1])
    ap.add_argument('--out',type=pathlib.Path,default=HERE/'output');ap.add_argument('--upstream',type=pathlib.Path)
    args=ap.parse_args();root=args.root.resolve();out=args.out
    r=json.loads((out/'corrected_metrics.json').read_text())
    recorded={x['qid']:x for x in map(json.loads,(out/'question_counts.jsonl').open())}
    test=list(map(json.loads,(root/'results/raw/test_predictions_ZET-EVAL-R-001.jsonl').open()))
    val=list(map(json.loads,(root/'results/raw/validation_predictions.jsonl').open()))
    legacy=json.loads((root/'manifests/ZET-EVAL-T-001_threshold_record.json').read_text())['per_category']
    cuts={k:{c:v['threshold'] for c,v in (legacy if k!='corrected' else r['revised_thresholds']).items()}
          for k in r['regimes']}
    official=None
    if args.upstream:
        meta=json.loads((HERE/'vendor/source.json').read_text())
        raw=args.upstream.read_bytes();assert hashlib.sha256(raw).hexdigest()==meta['evaluate_sha256']
        tree=ast.parse(raw);keep=[n for n in tree.body if isinstance(n,ast.FunctionDef) and n.name in ['get_jaccard','compute_precision_recall']]
        ns={'np':np,'IOU_THRESH':.5};exec(compile(ast.Module(body=keep,type_ignores=[]),'upstream','exec'),ns)
        ns['get_jaccard']=functools.lru_cache(maxsize=500000)(ns['get_jaccard'])
        official=ns['compute_precision_recall']
    checked=collections.Counter();contract_counts=collections.defaultdict(lambda:collections.Counter())
    for regime in cuts:
        total=collections.Counter()
        for row in test:
            cut=cuts[regime][row['category']];c=counts(row,cut,regime=='historical')
            assert c==recorded[row['qid']]['regimes'][regime],(regime,row['qid'])
            if official and regime!='historical':
                p,rec=official({row['qid']:row['gold_answers']},{row['qid']:texts(row,cut)})
                expected_p=c['tp']/(c['tp']+c['fp']) if c['tp']+c['fp'] else float('nan')
                expected_r=c['tp']/(c['tp']+c['fn']) if c['tp']+c['fn'] else float('nan')
                assert (math.isnan(p) and math.isnan(expected_p)) or p==expected_p
                assert (math.isnan(rec) and math.isnan(expected_r)) or rec==expected_r
                checked['upstream_question_checks']+=1
            total.update(c);checked['independent_question_counts']+=1
            if regime=='corrected':contract_counts[row['contract']].update(c)
        assert all(total[k]==r['regimes'][regime][k] for k in total)
    # Check each validation cutoff and the immediately stricter candidate cutoff.
    for cat,info in r['revised_thresholds'].items():
        rows=[x for x in val if x['category']==cat];n=sum(len(x['gold_answers']) for x in rows)
        if n==0:assert info['threshold'] is None;continue
        cut=info['threshold'];tp=sum(counts(x,cut)['tp'] for x in rows)
        assert tp/n==info['selection_recall']
        available=sorted({c['answer_confidence'] for x in rows for c in x['candidates'] if c['text']})
        if info['target_attained']:
            assert tp/n>=.9
            higher=[x for x in available if x>cut]
            if higher:assert sum(counts(x,higher[0])['tp'] for x in rows)/n<.9
        else:assert cut==available[0] and tp/n<.9
        checked['category_threshold_checks']+=1
    # Independent loop-based bootstrap of headline ratios.
    contracts=sorted(contract_counts);rng=np.random.default_rng(20260805)
    vals=collections.defaultdict(list)
    for _ in range(1000):
        drawn=rng.choice(contracts,size=len(contracts),replace=True);d=collections.Counter()
        for contract in drawn:d.update(contract_counts[contract])
        vals['precision'].append(d['tp']/(d['tp']+d['fp']))
        vals['recall'].append(d['tp']/(d['tp']+d['fn']))
        vals['no_answer_fpr'].append(d['negative_questions_answered']/d['negative_questions'])
        vals['candidate_match_fraction'].append(d['matched_candidates']/d['returned_candidates'])
    for key,v in vals.items():
        lo,hi=np.percentile(v,[2.5,97.5]);expected=r['regimes']['corrected']['bootstrap_95'][key]
        assert abs(lo-expected['lo'])<1e-12 and abs(hi-expected['hi'])<1e-12,(key,lo,hi,expected)
        checked['bootstrap_interval_checks']+=1
    seal=json.loads((root/'manifests/ZET-EVAL-R-001_result_seal.json').read_text())
    for path,expected in [('manifests/ZET-EVAL-R-001_run_manifest.json',seal['run_manifest_sha256']),
                          (seal['test_predictions']['path'],seal['test_predictions']['sha256']),
                          (seal['test_predictions']['path']+'.complete.json',seal['test_predictions']['completion_sha256'])]:
        assert hashlib.sha256((root/path).read_bytes()).hexdigest()==expected;checked['seal_checks']+=1
    result={'status':'passed','checks':dict(checked),
            'verification_type':'independent implementation and optional upstream software checks; not external expert review',
            'report_sha256':hashlib.sha256((out/'corrected_metrics.json').read_bytes()).hexdigest()}
    (out/'verification.json').write_text(json.dumps(result,indent=2)+'\n');print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/requirements.txt <==
# Stage 1 + scoring core (no model required)
numpy==2.5.2
pandas==3.0.5
scipy==1.18.0

# Stage 2-4 extractive baseline (system-under-test: akdeniz27/roberta-base-cuad)
torch==2.13.0
transformers==5.15.1


==> anc/results/ZET-EVAL-C-001_case_study_report.md <==
# CUAD Case Study 1 — Locked-Test Report

**Run:** ZET-EVAL-R-001

**Decision state:** Evaluation only. This study does not establish legal, safety, or production readiness.

## Locked-test result

At the validation-frozen category thresholds, micro precision was **7.5%**, recall was **77.7%**, and F1 was **13.7%** across 102 contracts and 2643 reference spans.

Macro precision/recall/F1 across the 41 clause categories was **22.3% / 77.4% / 29.7%**.

All categories remain human-review-only under the preregistered consequence mapping. Threshold passage is therefore an evaluation measure, not authorization for autonomous handling.

## Aggregate versus supported category segments

| Clause category | Contracts | Precision | Recall | F1 | Support |
|---|---:|---:|---:|---:|---|
| Effective Date | 102 | 27.2% | 76.2% | 40.1% | sufficient |
| Insurance | 102 | 55.9% | 76.9% | 64.7% | sufficient |
| License Grant | 102 | 37.7% | 78.5% | 51.0% | sufficient |
| Cap On Liability | 102 | 31.4% | 78.8% | 44.9% | sufficient |
| Revenue/Profit Sharing | 102 | 14.2% | 79.3% | 24.1% | sufficient |
| Minimum Commitment | 102 | 3.9% | 80.7% | 7.5% | sufficient |
| Audit Rights | 102 | 38.8% | 82.9% | 52.9% | sufficient |
| Exclusivity | 102 | 18.1% | 83.3% | 29.7% | sufficient |
| Anti-Assignment | 102 | 41.6% | 84.7% | 55.8% | sufficient |

Insufficient rows remain descriptive and are retained in the machine-readable metric report; they are not used for release conclusions.

## Error review status

The deterministic screening log contains **2221** questions with at least one false positive or false negative. F1, F2, F3, and F6 are automated hints only. F4, F5, F7, and F8 require contextual or qualified human review and remain unadjudicated.

## Limits

- CUAD is a public benchmark and does not represent every contract, format, language, or operating environment.
- Confidence is a model logit difference, not a calibrated probability; Brier score and ECE are not reported.
- The raw S3 contract-type field is title-derived and highly fragmented. The S3N normalized view is supplemental, not a substitute for S3.
- S4 follows the protocol's training-derived quartiles; approximately 25 test contracts per quartile is below the 30-contract sufficiency rule.
- No qualified legal reviewer has adjudicated annotation ambiguity or the context-dependent F4/F5/F7/F8 modes.

## Provenance

Run manifest SHA-256: `397c0fdccfa5626bbb342c37b35041390aca145e91f86be46774125054b9fcc4`  
Test predictions SHA-256: `e564a78fb74cda2e93acca22695f3a520ba7fe3c037b31c94a989bbcec878977`  
Result seal SHA-256: `016bdbf0eff66c5d6f6afbf986a367cd7ccf822f2d9109c9a9ffbc59bcea9e00`


==> anc/results/raw/test_predictions_ZET-EVAL-R-001.jsonl.complete.json <==
{
  "artifact": "test_predictions_ZET-EVAL-R-001.jsonl",
  "sha256": "e564a78fb74cda2e93acca22695f3a520ba7fe3c037b31c94a989bbcec878977",
  "questions": 4182,
  "execution": {
    "config_id": "ZET-EVAL-CFG-001",
    "config_sha256": "b03171b44500065cf5419f750f213797611308482a6d311df422119c220e996f",
    "model": "akdeniz27/roberta-base-cuad",
    "model_revision": "217bb9b5c398658157a0d906df3577643507671e",
    "input_sha256": "007b6a40b0c65247f881627375c3d2e9b6aeeb5dfa89957494feed0765a1a073",
    "split_registry_sha256": null,
    "split": null,
    "decoding": {
      "max_seq_len": 512,
      "doc_stride": 128,
      "max_answer_tokens": 512,
      "n_best": 20
    },
    "device": "mps",
    "batch_size": 32
  }
}


==> anc/results/raw/validation_predictions.jsonl.complete.json <==
{
  "artifact": "validation_predictions.jsonl",
  "sha256": "0d265bb9d1069253808e1821b7750681f1939323252d7f607fdbe636d64b1989",
  "questions": 3386,
  "execution": {
    "config_id": "ZET-EVAL-CFG-001",
    "config_sha256": "b03171b44500065cf5419f750f213797611308482a6d311df422119c220e996f",
    "model": "akdeniz27/roberta-base-cuad",
    "model_revision": "217bb9b5c398658157a0d906df3577643507671e",
    "input_sha256": "7de21d2bb741ac939e2a839ef9640634a5e0f9f40ea2b82c6833baf7db33dab4",
    "split_registry_sha256": "05baf36ae0e4d651d22786d1b5ea920e565d4ad849354c718820afe4b946307e",
    "split": "validation_titles",
    "decoding": {
      "max_seq_len": 512,
      "doc_stride": 128,
      "max_answer_tokens": 512,
      "n_best": 20
    },
    "device": "mps",
    "batch_size": 32
  }
}


==> anc/run_stage1.sh <==
#!/usr/bin/env bash
# Stage 1: acquire + freeze + splits + segment registry. No model required.
set -euo pipefail
cd "$(dirname "$0")"
python3 src/cuad_eval/acquire.py
( cd src/cuad_eval && python3 splits.py && python3 segments.py )
echo "Stage 1 complete. Manifests in ./manifests/"


==> anc/run_stage2_calibrate.sh <==
#!/usr/bin/env bash
# Stage 2 calibration: measure YOUR throughput before committing to a full run.
# Runs 40 VALIDATION questions and reports feat/s. The locked test is untouched.
set -euo pipefail
cd "$(dirname "$0")"
python3 src/cuad_eval/predict.py \
  --data data/cuad_v1/train_separate_questions.json \
  --split-registry manifests/ZET-EVAL-SPLIT-001_split_registry.json \
  --split validation_titles \
  --out results/raw/_calibration.jsonl \
  --config config/evaluation_config.json \
  --limit 40 --batch-size "${BATCH:-8}" --device "${DEVICE:-auto}"
echo
echo "Total real workload: 83,066 (validation) + 118,244 (locked test) = 201,310 forward passes."
echo "Divide 201,310 by the feat/s above to get your wall-clock estimate in seconds."
echo "If it exceeds ~3h, raise BATCH (try 16 or 32) or use a GPU."


==> anc/run_stage3_validation.sh <==
#!/usr/bin/env bash
# Stage 3: validation run + threshold selection. Test set is NOT touched.
set -euo pipefail
cd "$(dirname "$0")"
python3 src/cuad_eval/predict.py \
  --data data/cuad_v1/train_separate_questions.json \
  --split-registry manifests/ZET-EVAL-SPLIT-001_split_registry.json \
  --split validation_titles \
  --out results/raw/validation_predictions.jsonl \
  --config config/evaluation_config.json \
  --batch-size "${BATCH:-8}" --device "${DEVICE:-auto}"
python3 src/cuad_eval/thresholds.py \
  --validation-predictions results/raw/validation_predictions.jsonl
echo
echo "Thresholds are now selected. Freeze before touching the test set:"
echo "  python3 src/cuad_eval/runmanifest.py freeze --run-id ZET-EVAL-R-001"


==> anc/run_stage4_test.sh <==
#!/usr/bin/env bash
# Stage 4: LOCKED TEST RUN. Refuses to proceed unless the freeze verifies.
set -euo pipefail
cd "$(dirname "$0")"
RUN_ID="${RUN_ID:-ZET-EVAL-R-001}"

echo "Verifying freeze for ${RUN_ID} ..."
python3 src/cuad_eval/runmanifest.py authorize-test --run-id "$RUN_ID"

echo
echo "This runs the official CUAD holdout ONCE under frozen settings."
read -rp "Type RUN to proceed: " ok
[ "$ok" = "RUN" ] || { echo "aborted"; exit 1; }

python3 src/cuad_eval/predict.py \
  --data data/cuad_v1/test.json \
  --out "results/raw/test_predictions_${RUN_ID}.jsonl" \
  --config config/evaluation_config.json \
  --run-manifest "manifests/${RUN_ID}_run_manifest.json"
python3 src/cuad_eval/runmanifest.py seal --run-id "$RUN_ID"
echo "Locked test complete -> results/raw/test_predictions_${RUN_ID}.jsonl"


==> anc/run_stage5_analyze.sh <==
#!/usr/bin/env bash
# Stage 5: run only the analysis plan that was hashed before the locked test.
set -euo pipefail
cd "$(dirname "$0")"
RUN_ID="${RUN_ID:-ZET-EVAL-R-001}"
python3 src/cuad_eval/runmanifest.py verify --run-id "$RUN_ID"
python3 src/cuad_eval/analysis.py --run-id "$RUN_ID"


==> anc/src/cuad_eval/acquire.py <==
"""ZET-EVAL-D-001: dataset acquisition and manifest.

Downloads CUAD v1 from the official Atticus Project source, verifies integrity,
and writes an immutable dataset manifest. Protocol ZET-EVAL-P-001 v0.1 sec. 2.
"""
from __future__ import annotations
import datetime
import hashlib
import json
import pathlib
import urllib.request
import zipfile

SOURCE_URL = "https://raw.githubusercontent.com/TheAtticusProject/cuad/main/data.zip"
HOMEPAGE   = "https://www.atticusprojectai.org/cuad"
LICENSE    = "CC BY 4.0 (The Atticus Project)"
EXPECTED_ZIP_SHA256 = "f8161d18bea4e9c05e78fa6dda61c19c846fb8087ea969c172753bc2f45b999a"


def sha256(b: bytes) -> str:
    return hashlib.sha256(b).hexdigest()


def acquire(dest: pathlib.Path, verify: bool = True) -> dict:
    dest.mkdir(parents=True, exist_ok=True)
    zpath = dest / "data.zip"
    if not zpath.exists():
        urllib.request.urlretrieve(SOURCE_URL, zpath)
    blob = zpath.read_bytes()
    zip_hash = sha256(blob)
    if verify and zip_hash != EXPECTED_ZIP_SHA256:
        raise RuntimeError(
            f"CUAD archive hash mismatch.\n  expected {EXPECTED_ZIP_SHA256}\n  got      {zip_hash}\n"
            "Upstream content changed. Do NOT proceed: record the change and open a new run ID."
        )
    files = {}
    with zipfile.ZipFile(zpath) as z:
        for info in z.infolist():
            target = (dest / info.filename).resolve()
            if dest.resolve() not in target.parents and target != dest.resolve():
                raise RuntimeError(f"unsafe path in CUAD archive: {info.filename}")
            z.extract(info, dest)
            if not info.is_dir():
                fb = target.read_bytes()
                files[info.filename] = {"bytes": len(fb), "sha256": sha256(fb)}

    manifest = {
        "artifact_id": "ZET-EVAL-D-001",
        "protocol": "ZET-EVAL-P-001 v0.1",
        "dataset": "Contract Understanding Atticus Dataset (CUAD) v1",
        "source_url": SOURCE_URL,
        "homepage": HOMEPAGE,
        "license": LICENSE,
        "attribution": "Hendrycks, Burns, Chen & Ball, 'CUAD: An Expert-Annotated NLP "
                       "Dataset for Legal Contract Review', NeurIPS 2021.",
        "access_date_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
        "archive_sha256": zip_hash,
        "files": files,
    }
    return manifest


def stable_manifest_fields(manifest: dict) -> dict:
    """Return the provenance fields that must reproduce byte-for-byte.

    The access timestamp is intentionally excluded: it records the first
    acquisition event and must not make a verification rerun mutate the frozen
    artifact.
    """
    return {k: v for k, v in manifest.items() if k != "access_date_utc"}


if __name__ == "__main__":
    root = pathlib.Path(__file__).resolve().parents[2]
    m = acquire(root / "data" / "cuad_v1")
    out = root / "manifests" / "ZET-EVAL-D-001_dataset_manifest.json"
    if out.exists():
        frozen = json.loads(out.read_text())
        if stable_manifest_fields(frozen) != stable_manifest_fields(m):
            raise RuntimeError(
                f"dataset provenance drifted from frozen manifest: {out}. "
                "Do not overwrite it; investigate and create a new artifact ID."
            )
        m = frozen
        print(f"verified {out} (preserved first-access timestamp)")
    else:
        out.write_text(json.dumps(m, indent=2) + "\n")
        print(f"wrote {out}")
    for f, meta in m["files"].items():
        print(f"  {meta['bytes']:>12,}  {meta['sha256'][:16]}...  {f}")


==> anc/src/cuad_eval/analysis.py <==
"""Frozen Stage 5 analysis for aggregate, segment and failure outputs."""
from __future__ import annotations

import argparse
import collections
import hashlib
import json
import math
import pathlib
import sys

import numpy as np

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from matching import automatic_failure_hint, score_prediction_set  # noqa: E402
from metrics import clustered_bootstrap, wilson_ci  # noqa: E402
from segments import rows as dataset_rows, segment_memberships  # noqa: E402
from thresholds import load_complete, predictions_at_threshold, select_for_category  # noqa: E402


def sha256_file(path: pathlib.Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def safe_ratio(numerator: int, denominator: int) -> float | None:
    return numerator / denominator if denominator else None


def f1(precision: float | None, recall: float | None) -> float | None:
    if precision is None or recall is None:
        return None
    return 2 * precision * recall / (precision + recall) if precision + recall else 0.0


def evaluate_question(row: dict, threshold: float | None) -> dict:
    predictions = predictions_at_threshold(row, threshold) if threshold is not None else []
    references = row.get("gold_answers") or []
    score = score_prediction_set(predictions, references)
    return {
        **row,
        "selected_predictions": predictions,
        "question_score": {key: score[key] for key in ("tp", "fp", "fn")},
    }


def metric_summary(rows: list[dict], n_boot: int = 1000) -> dict:
    counts = {
        key: sum(row["question_score"][key] for row in rows) for key in ("tp", "fp", "fn")
    }
    precision = safe_ratio(counts["tp"], counts["tp"] + counts["fp"])
    recall = safe_ratio(counts["tp"], counts["tp"] + counts["fn"])
    output = {
        "n_contracts": len({row["contract"] for row in rows}),
        "n_questions": len(rows),
        "n_reference_spans": counts["tp"] + counts["fn"],
        "n_returned_spans": sum(len(row["selected_predictions"]) for row in rows),
        **counts,
        "precision": precision,
        "recall": recall,
        "f1": f1(precision, recall),
        "wilson_95": {
            "precision": (
                dict(zip(("lo", "hi"), wilson_ci(counts["tp"], counts["tp"] + counts["fp"])))
                if counts["tp"] + counts["fp"]
                else None
            ),
            "recall": (
                dict(zip(("lo", "hi"), wilson_ci(counts["tp"], counts["tp"] + counts["fn"])))
                if counts["tp"] + counts["fn"]
                else None
            ),
        },
    }
    if not rows:
        output["contract_clustered_bootstrap_95"] = None
        return output

    clusters = np.array([row["contract"] for row in rows])

    def statistic(metric: str):
        def calculate(indices):
            sampled = [rows[int(index)] for index in indices]
            sampled_counts = {
                key: sum(row["question_score"][key] for row in sampled)
                for key in ("tp", "fp", "fn")
            }
            sampled_precision = safe_ratio(
                sampled_counts["tp"], sampled_counts["tp"] + sampled_counts["fp"]
            )
            sampled_recall = safe_ratio(
                sampled_counts["tp"], sampled_counts["tp"] + sampled_counts["fn"]
            )
            return {
                "precision": sampled_precision,
                "recall": sampled_recall,
                "f1": f1(sampled_precision, sampled_recall),
            }[metric]

        return calculate

    output["contract_clustered_bootstrap_95"] = {
        metric: clustered_bootstrap(clusters, statistic(metric), n_boot=n_boot)
        for metric in ("precision", "recall", "f1")
    }
    return output


def benchmark_summary(rows: list[dict]) -> dict:
    curve = select_for_category(rows)
    return {
        "n_questions": curve["n_questions"],
        "n_reference_spans": curve["n_reference_spans"],
        "aupr": curve["aupr"],
        "precision_at_80_recall": curve["precision_at_80_recall"],
        "precision_at_90_recall": curve["precision_at_90_recall"],
        "max_recall_available": curve["max_recall_available"],
        "note": "Descriptive locked-test benchmark only; no test-derived threshold is adopted.",
    }


def finite_mean(values) -> float | None:
    clean = [value for value in values if value is not None and math.isfinite(value)]
    return sum(clean) / len(clean) if clean else None


def pct(value: float | None) -> str:
    return "undefined" if value is None else f"{100 * value:.1f}%"


def render_report(report: dict) -> str:
    aggregate = report["decision_metrics"]["micro"]
    macro = report["decision_metrics"]["macro_across_categories"]
    registry = report["segment_results"]
    category_rows = [
        row for row in registry if row["segment_id"] == "S1"
    ]
    sufficient_categories = [
        row for row in category_rows if row["support"]["sufficient_for_release_conclusion"]
    ]
    ordered = sorted(
        sufficient_categories,
        key=lambda row: (
            row["metrics"]["recall"] is None,
            row["metrics"]["recall"] if row["metrics"]["recall"] is not None else 2,
        ),
    )
    lines = [
        "# CUAD Case Study 1 — Locked-Test Report",
        "",
        f"**Run:** {report['run_id']}",
        "",
        "**Decision state:** Evaluation only. This study does not establish legal, safety, or production readiness.",
        "",
        "## Locked-test result",
        "",
        f"At the validation-frozen category thresholds, micro precision was **{pct(aggregate['precision'])}**, "
        f"recall was **{pct(aggregate['recall'])}**, and F1 was **{pct(aggregate['f1'])}** "
        f"across {aggregate['n_contracts']} contracts and {aggregate['n_reference_spans']} reference spans.",
        "",
        f"Macro precision/recall/F1 across the 41 clause categories was "
        f"**{pct(macro['precision'])} / {pct(macro['recall'])} / {pct(macro['f1'])}**.",
        "",
        "All categories remain human-review-only under the preregistered consequence mapping. Threshold passage is therefore an evaluation measure, not authorization for autonomous handling.",
        "",
        "## Aggregate versus supported category segments",
        "",
        "| Clause category | Contracts | Precision | Recall | F1 | Support |",
        "|---|---:|---:|---:|---:|---|",
    ]
    for row in ordered:
        metrics = row["metrics"]
        support = row["support"]
        lines.append(
            f"| {row['value']} | {support['n_contracts']} | {pct(metrics['precision'])} | "
            f"{pct(metrics['recall'])} | {pct(metrics['f1'])} | sufficient |"
        )
    if not ordered:
        lines.append("| None | — | — | — | — | No S1 row met both positive- and negative-contract support gates |")
    lines.extend(
        [
            "",
            "Insufficient rows remain descriptive and are retained in the machine-readable metric report; they are not used for release conclusions.",
            "",
            "## Error review status",
            "",
            f"The deterministic screening log contains **{report['failure_screening']['questions_flagged']}** questions with at least one false positive or false negative. "
            "F1, F2, F3, and F6 are automated hints only. F4, F5, F7, and F8 require contextual or qualified human review and remain unadjudicated.",
            "",
            "## Limits",
            "",
            "- CUAD is a public benchmark and does not represent every contract, format, language, or operating environment.",
            "- Confidence is a model logit difference, not a calibrated probability; Brier score and ECE are not reported.",
            "- The raw S3 contract-type field is title-derived and highly fragmented. The S3N normalized view is supplemental, not a substitute for S3.",
            "- S4 follows the protocol's training-derived quartiles; approximately 25 test contracts per quartile is below the 30-contract sufficiency rule.",
            "- No qualified legal reviewer has adjudicated annotation ambiguity or the context-dependent F4/F5/F7/F8 modes.",
            "",
            "## Provenance",
            "",
            f"Run manifest SHA-256: `{report['provenance']['run_manifest_sha256']}`  ",
            f"Test predictions SHA-256: `{report['provenance']['test_predictions_sha256']}`  ",
            f"Result seal SHA-256: `{report['provenance']['result_seal_sha256']}`",
            "",
        ]
    )
    return "\n".join(lines)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--run-id", default="ZET-EVAL-R-001")
    parser.add_argument("--bootstrap-resamples", type=int, default=1000)
    args = parser.parse_args()

    root = pathlib.Path(__file__).resolve().parents[2]
    manifests = root / "manifests"
    run_path = manifests / f"{args.run_id}_run_manifest.json"
    seal_path = manifests / f"{args.run_id}_result_seal.json"
    threshold_path = manifests / "ZET-EVAL-T-001_threshold_record.json"
    registry_path = manifests / "ZET-EVAL-S-001_segment_registry.json"
    for path in (run_path, seal_path, threshold_path, registry_path):
        if not path.exists():
            raise RuntimeError(f"required frozen artifact is missing: {path}")

    run = json.loads(run_path.read_text())
    seal = json.loads(seal_path.read_text())
    if seal["run_manifest_sha256"] != sha256_file(run_path):
        raise RuntimeError("result seal does not match the frozen run manifest")
    prediction_path = root / seal["test_predictions"]["path"]
    if seal["test_predictions"]["sha256"] != sha256_file(prediction_path):
        raise RuntimeError("test predictions do not match the result seal")
    predictions, _ = load_complete(prediction_path)

    threshold_record = json.loads(threshold_path.read_text())
    thresholds = {
        category: value["threshold"]
        for category, value in threshold_record["per_category"].items()
    }
    evaluated = [evaluate_question(row, thresholds[row["category"]]) for row in predictions]

    test_rows = dataset_rows(root / "data" / "cuad_v1" / "test.json")
    test_by_qid = {row["qid"]: row for row in test_rows}
    if set(test_by_qid) != {row["qid"] for row in evaluated}:
        raise RuntimeError("locked predictions are not a complete one-to-one match for test qids")

    registry = json.loads(registry_path.read_text())
    prevalence = registry["training_category_positive_questions"]
    cutpoints = registry["frozen_cutpoints"]
    support_index = {
        (row["segment_id"], row["segment"], row["value"]): row
        for row in registry["segments"]
    }
    prediction_index = {row["qid"]: row for row in evaluated}
    segment_groups: dict[tuple, list[dict]] = collections.defaultdict(list)
    for qid, data_row in test_by_qid.items():
        for membership in segment_memberships(data_row, cutpoints, prevalence):
            segment_id, name, value, _, _ = membership
            segment_groups[(segment_id, name, value)].append(prediction_index[qid])

    segment_results = []
    for key, grouped_rows in sorted(segment_groups.items(), key=lambda item: item[0]):
        if key not in support_index:
            raise RuntimeError(f"segment missing from frozen registry: {key}")
        segment_results.append(
            {
                "segment_id": key[0],
                "segment": key[1],
                "value": key[2],
                "support": support_index[key],
                "metrics": metric_summary(grouped_rows, args.bootstrap_resamples),
            }
        )

    category_groups: dict[str, list[dict]] = collections.defaultdict(list)
    for row in evaluated:
        category_groups[row["category"]].append(row)
    category_metrics = {
        category: metric_summary(rows, args.bootstrap_resamples)
        for category, rows in sorted(category_groups.items())
    }
    macro = {
        metric: finite_mean(value[metric] for value in category_metrics.values())
        for metric in ("precision", "recall", "f1")
    }

    error_rows = []
    for row in evaluated:
        hint = automatic_failure_hint(row["selected_predictions"], row.get("gold_answers") or [])
        if hint is None:
            continue
        data_row = test_by_qid[row["qid"]]
        review_flags = []
        doc_bucket = next(
            value
            for segment_id, _, value, _, _ in segment_memberships(data_row, cutpoints, prevalence)
            if segment_id == "S4"
        )
        if doc_bucket == "Q4_longest":
            review_flags.append("long_document_review_needed_for_possible_F7")
        if len(row.get("gold_answers") or []) > 1:
            review_flags.append("multiple_reference_spans")
        error_rows.append(
            {
                "run_id": args.run_id,
                "qid": row["qid"],
                "contract": row["contract"],
                "category": row["category"],
                "threshold": thresholds[row["category"]],
                "selected_predictions": row["selected_predictions"],
                "gold_answers": row.get("gold_answers") or [],
                "counts": row["question_score"],
                **hint,
                "review_flags": review_flags,
                "human_adjudication": None,
            }
        )

    results_dir = root / "results"
    results_dir.mkdir(exist_ok=True)
    failure_path = results_dir / "ZET-EVAL-F-001_failure_log.jsonl"
    failure_path.write_text("".join(json.dumps(row) + "\n" for row in error_rows))

    benchmark_by_category = {
        category: benchmark_summary(rows)
        for category, rows in sorted(category_groups.items())
    }
    report = {
        "artifact_id": "ZET-EVAL-M-001",
        "run_id": args.run_id,
        "decision_state": "evaluation_only",
        "decision_state_reason": (
            "All categories remain human-review-only; context-dependent failures lack "
            "qualified adjudication; no operational approval is claimed."
        ),
        "decision_metrics": {
            "micro": metric_summary(evaluated, args.bootstrap_resamples),
            "macro_across_categories": macro,
            "per_category": category_metrics,
        },
        "locked_test_benchmark": {
            "micro": benchmark_summary(predictions),
            "per_category": benchmark_by_category,
            "macro_aupr": finite_mean(
                value["aupr"] for value in benchmark_by_category.values()
            ),
            "macro_precision_at_80_recall": finite_mean(
                value["precision_at_80_recall"] for value in benchmark_by_category.values()
            ),
            "macro_precision_at_90_recall": finite_mean(
                value["precision_at_90_recall"] for value in benchmark_by_category.values()
            ),
        },
        "selective_review": {
            "threshold_pass_questions": sum(bool(row["selected_predictions"]) for row in evaluated),
            "threshold_no_span_questions": sum(not row["selected_predictions"] for row in evaluated),
            "operational_automated_coverage": 0.0,
            "operational_escalation_rate": 1.0,
            "reason": "preregistered consequence mapping requires human review for all categories",
        },
        "calibration": {
            "status": "not_computed",
            "reason": "answer confidence is an uncalibrated logit difference, not a probability",
        },
        "segment_results": segment_results,
        "failure_screening": {
            "artifact": str(failure_path.relative_to(root)),
            "sha256": sha256_file(failure_path),
            "questions_flagged": len(error_rows),
            "automated_hints": ["F1", "F2", "F3", "F6"],
            "requires_human_contextual_review": ["F4", "F5", "F7", "F8"],
        },
        "provenance": {
            "run_manifest_sha256": sha256_file(run_path),
            "test_predictions_sha256": sha256_file(prediction_path),
            "result_seal_sha256": sha256_file(seal_path),
            "threshold_record_sha256": sha256_file(threshold_path),
            "segment_registry_sha256": sha256_file(registry_path),
        },
        "claims_boundary": (
            "These are benchmark results for one frozen system on CUAD. They do not "
            "establish legal compliance, safety, production readiness, or cross-domain portability."
        ),
    }
    metric_path = manifests / "ZET-EVAL-M-001_metric_report.json"
    metric_path.write_text(json.dumps(report, indent=2) + "\n")
    report_path = results_dir / "ZET-EVAL-C-001_case_study_report.md"
    report_path.write_text(render_report(report))
    print(f"wrote {metric_path}")
    print(f"wrote {failure_path}")
    print(f"wrote {report_path}")


if __name__ == "__main__":
    main()


==> anc/src/cuad_eval/matching.py <==
"""CUAD span matching and auditable failure hints.

Primary matches use the CUAD reference implementation's word-set Jaccard rule:
remove ``.``, ``,`, ``;`` and ``:``, replace ``/`` with a space, lowercase,
and require Jaccard >= 0.50. Exact match and reference-token coverage are
supplemental measures. Multiple predictions and multiple reference spans are
scored explicitly.
"""
from __future__ import annotations

from dataclasses import dataclass

JACCARD_THRESHOLD = 0.50


def normalize(s: str) -> str:
    """Apply the normalization used by the official CUAD evaluator."""
    for token in (".", ",", ";", ":"):
        s = s.replace(token, "")
    return " ".join(s.lower().replace("/", " ").split())


def word_set(s: str) -> set[str]:
    return set(normalize(s).split())


def jaccard(a: str, b: str) -> float:
    a_words, b_words = word_set(a), word_set(b)
    if not a_words and not b_words:
        return 1.0
    if not a_words or not b_words:
        return 0.0
    return len(a_words & b_words) / len(a_words | b_words)


def token_overlap(pred: str, ref: str) -> float:
    """Fraction of unique reference words recovered by a prediction."""
    pred_words, ref_words = word_set(pred), word_set(ref)
    return len(pred_words & ref_words) / len(ref_words) if ref_words else 0.0


def exact_match(pred: str, ref: str) -> bool:
    return normalize(pred) == normalize(ref)


def match_prediction(pred: str, refs: list[str]) -> dict:
    """Score one candidate prediction against every reference span."""
    if not refs:
        return {
            "is_match": False,
            "best_jaccard": 0.0,
            "best_ref_idx": None,
            "exact": False,
            "overlap": 0.0,
            "case": "no_reference",
        }
    similarities = [jaccard(pred, ref) for ref in refs]
    best_idx = max(range(len(similarities)), key=similarities.__getitem__)
    return {
        "is_match": similarities[best_idx] >= JACCARD_THRESHOLD,
        "best_jaccard": similarities[best_idx],
        "best_ref_idx": best_idx,
        "exact": exact_match(pred, refs[best_idx]),
        "overlap": token_overlap(pred, refs[best_idx]),
        "case": "scored",
    }


@dataclass(frozen=True)
class SpanCounts:
    tp: int
    fp: int
    fn: int

    @property
    def precision(self) -> float | None:
        return self.tp / (self.tp + self.fp) if self.tp + self.fp else None

    @property
    def recall(self) -> float | None:
        return self.tp / (self.tp + self.fn) if self.tp + self.fn else None

    @property
    def f1(self) -> float | None:
        precision, recall = self.precision, self.recall
        if precision is None or recall is None or precision + recall == 0:
            return None
        return 2 * precision * recall / (precision + recall)

    def as_dict(self) -> dict:
        return {
            "tp": self.tp,
            "fp": self.fp,
            "fn": self.fn,
            "precision": self.precision,
            "recall": self.recall,
            "f1": self.f1,
        }


def score_prediction_set(predictions: list[str], references: list[str]) -> dict:
    """Score all returned spans using the official CUAD counting convention.

    Each reference is a true positive when at least one prediction matches it;
    otherwise it is a false negative. Each prediction that matches no reference
    is a false positive. One prediction may therefore recover multiple duplicate
    or overlapping references, matching the published CUAD evaluator.
    """
    matrix = [[jaccard(pred, ref) for ref in references] for pred in predictions]
    ref_matches = [
        [pi for pi in range(len(predictions)) if matrix[pi][ri] >= JACCARD_THRESHOLD]
        for ri in range(len(references))
    ]
    pred_matches = [
        [ri for ri in range(len(references)) if matrix[pi][ri] >= JACCARD_THRESHOLD]
        for pi in range(len(predictions))
    ]
    counts = SpanCounts(
        tp=sum(bool(matches) for matches in ref_matches),
        fp=sum(not matches for matches in pred_matches),
        fn=sum(not matches for matches in ref_matches),
    )
    return {
        **counts.as_dict(),
        "reference_matches": ref_matches,
        "prediction_matches": pred_matches,
    }


def automatic_failure_hint(predictions: list[str], references: list[str]) -> dict | None:
    """Return a reproducible screening hint, not a final F1-F8 adjudication.

    F4, F5, F7 and F8 require context or qualified human judgment. They are not
    inferred from document length or lexical overlap alone.
    """
    scored = score_prediction_set(predictions, references)
    if scored["fp"] == 0 and scored["fn"] == 0:
        return None
    if not references and predictions:
        return {"failure_hint": "F2", "reason": "prediction returned for no-answer item"}
    if references and not predictions:
        return {"failure_hint": "F1", "reason": "no prediction returned for responsive item"}
    if len(references) > 1 and scored["fn"]:
        return {"failure_hint": "F6", "reason": "one or more reference occurrences were missed"}
    if scored["fp"]:
        best = max((jaccard(p, r) for p in predictions for r in references), default=0.0)
        if best > 0:
            return {"failure_hint": "F3", "reason": "non-matching span has lexical overlap"}
        return {"failure_hint": "F2", "reason": "returned span is unrelated under CUAD matching"}
    return {"failure_hint": "F1", "reason": "one or more responsive spans were missed"}


if __name__ == "__main__":
    ref = "This Agreement shall be governed by the laws of the State of New York."
    cases = [
        (ref, "identical"),
        ("shall be governed by the laws of the State of New York", "subspan"),
        ("governed by the laws of New York", "tight subspan"),
        ("The term of this Agreement is three years.", "unrelated"),
    ]
    print(f"{'jaccard':>8}  {'match':>5}  {'exact':>5}  {'overlap':>7}   case")
    for pred, label in cases:
        match = match_prediction(pred, [ref])
        print(
            f"{match['best_jaccard']:>8.3f}  {str(match['is_match']):>5}  "
            f"{str(match['exact']):>5}  {match['overlap']:>7.3f}   {label}"
        )


==> anc/src/cuad_eval/metrics.py <==
"""Metrics and uncertainty. Protocol ZET-EVAL-P-001 v0.1 sec. 6.

Benchmark measures follow the CUAD paper: AUPR, precision at 80% recall, and
precision at 90% recall. Decision measures are computed at the validation-selected
threshold. All aggregate and segment summaries carry contract-clustered bootstrap
intervals (1,000 resamples, seed 20260805) because repeated clause queries drawn
from the same contract are not independent observations.
"""
from __future__ import annotations
import numpy as np

SEED = 20260805
N_BOOT = 1000


def pr_curve(scores: np.ndarray, labels: np.ndarray, n_positive: int | None = None):
    """Precision/recall over descending confidence. `n_positive` lets recall be
    computed against all gold positives, including those never predicted."""
    order = np.argsort(-scores)
    lab = labels[order].astype(float)
    tp = np.cumsum(lab)
    fp = np.cumsum(1.0 - lab)
    total_pos = n_positive if n_positive is not None else max(lab.sum(), 1)
    precision = tp / np.maximum(tp + fp, 1e-12)
    recall = tp / max(total_pos, 1e-12)
    return precision, recall, scores[order]


def precision_envelope(precision: np.ndarray) -> np.ndarray:
    """Monotone precision envelope used by the published CUAD evaluator."""
    if not len(precision):
        return precision.copy()
    return np.maximum.accumulate(precision[::-1])[::-1]


def aupr(precision: np.ndarray, recall: np.ndarray) -> float:
    """Trapezoidal area under the monotone precision-recall curve."""
    if not len(precision):
        return 0.0
    order = np.argsort(recall, kind="stable")
    r = np.concatenate([[0.0], recall[order]])
    p = np.concatenate([[1.0], precision_envelope(precision[order])])
    integrate = np.trapezoid if hasattr(np, "trapezoid") else np.trapz
    return float(integrate(p, r))


def precision_at_recall(precision: np.ndarray, recall: np.ndarray, target: float):
    """Interpolated precision at or above a recall target."""
    ok = recall >= target
    if not ok.any():
        return (None, False)
    enveloped = precision_envelope(precision)
    return (float(enveloped[np.flatnonzero(ok)[0]]), True)


def decision_metrics(pred_pos: np.ndarray, labels: np.ndarray) -> dict:
    tp = int(np.sum(pred_pos & (labels == 1)))
    fp = int(np.sum(pred_pos & (labels == 0)))
    fn = int(np.sum(~pred_pos & (labels == 1)))
    tn = int(np.sum(~pred_pos & (labels == 0)))
    prec = tp / (tp + fp) if tp + fp else float("nan")
    rec  = tp / (tp + fn) if tp + fn else float("nan")
    f1 = (
        2 * prec * rec / (prec + rec)
        if np.isfinite(prec) and np.isfinite(rec) and prec + rec > 0
        else 0.0 if np.isfinite(prec) and np.isfinite(rec)
        else float("nan")
    )
    return {"tp": tp, "fp": fp, "fn": fn, "tn": tn,
            "precision": prec, "recall": rec, "f1": f1, "n": len(labels)}


def wilson_ci(k: int, n: int, z: float = 1.96) -> tuple[float, float]:
    """95% Wilson interval for a proportion. Degenerate-safe."""
    if n == 0:
        return (float("nan"), float("nan"))
    p = k / n
    d = 1 + z**2 / n
    c = (p + z**2 / (2 * n)) / d
    h = z * np.sqrt(p * (1 - p) / n + z**2 / (4 * n**2)) / d
    return (max(0.0, c - h), min(1.0, c + h))


def clustered_bootstrap(clusters: np.ndarray, statistic, n_boot: int = N_BOOT,
                        seed: int = SEED) -> dict:
    """Resample CONTRACTS with replacement, not individual questions.

    `statistic` receives a boolean index array selecting the resampled rows.
    Returns the 95% percentile interval and the number of usable resamples.
    """
    rng = np.random.default_rng(seed)
    uniq = np.unique(clusters)
    vals = []
    for _ in range(n_boot):
        drawn = rng.choice(uniq, size=len(uniq), replace=True)
        idx = np.concatenate([np.flatnonzero(clusters == c) for c in drawn])
        v = statistic(idx)
        if v is not None and np.isfinite(v):
            vals.append(v)
    if not vals:
        return {"lo": float("nan"), "hi": float("nan"), "n_boot_used": 0}
    return {"lo": float(np.percentile(vals, 2.5)),
            "hi": float(np.percentile(vals, 97.5)),
            "n_boot_used": len(vals)}


def design_effect(clusters: np.ndarray) -> dict:
    """Report the clustering penalty explicitly rather than assuming independence."""
    _, counts = np.unique(clusters, return_counts=True)
    m = counts.mean()
    return {"n_clusters": int(len(counts)), "n_obs": int(counts.sum()),
            "mean_cluster_size": float(m),
            "note": "Effective sample size is below the nominal row count whenever "
                    "intra-cluster correlation is non-zero; never cite raw row counts "
                    "as independent evidence."}


if __name__ == "__main__":
    rng = np.random.default_rng(SEED)
    n_contracts, per = 102, 41
    clusters = np.repeat(np.arange(n_contracts), per)
    # correlated within contract: some contracts are systematically harder
    difficulty = rng.beta(2, 2, n_contracts)[clusters]
    labels = (rng.random(len(clusters)) < 0.30).astype(int)
    scores = np.clip(labels * difficulty + rng.normal(0, 0.25, len(clusters)), 0, 1)

    p, r, thr = pr_curve(scores, labels, n_positive=int(labels.sum()))
    print(f"AUPR              : {aupr(p, r):.4f}")
    for t in (0.80, 0.90):
        v, ok = precision_at_recall(p, r, t)
        print(f"precision @ {t:.0%} recall: " + (f"{v:.4f}" if ok else "NOT ATTAINED"))
    d = decision_metrics(scores >= 0.5, labels)
    print(f"\n@thr=0.50  P={d['precision']:.3f} R={d['recall']:.3f} F1={d['f1']:.3f}  "
          f"tp={d['tp']} fp={d['fp']} fn={d['fn']}")
    lo, hi = wilson_ci(d["tp"], d["tp"] + d["fp"])
    print(f"  precision Wilson 95% CI (assumes independence): [{lo:.3f}, {hi:.3f}]")

    def stat(idx):
        dd = decision_metrics(scores[idx] >= 0.5, labels[idx])
        return dd["precision"]
    b = clustered_bootstrap(clusters, stat)
    print(f"  precision CLUSTERED bootstrap 95% CI          : [{b['lo']:.3f}, {b['hi']:.3f}]"
          f"  ({b['n_boot_used']} resamples)")
    print(f"  -> clustered interval is {((b['hi']-b['lo'])/(hi-lo)):.2f}x the naive width")
    print("\ndesign effect:", design_effect(clusters))


==> anc/src/cuad_eval/predict.py <==
"""Resumable, configuration-pinned CUAD extractive inference runner.

The runner emits an ordered set of candidate source spans per question so that
multiple responsive spans can be evaluated. Every row records the exact model
revision, configuration hash, input hash and runtime. Resume is refused if any
of those differ or if the JSONL has a malformed/duplicate row.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
import pathlib
import re
import time

import numpy as np
import torch
from transformers import AutoModelForQuestionAnswering, AutoTokenizer

CATEGORY_RE = re.compile(r'related to "([^"]+)"')


def sha256_file(path: pathlib.Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def load_config(path: pathlib.Path) -> tuple[dict, str]:
    config = json.loads(path.read_text())
    required = {"artifact_id", "system_under_test", "decoding"}
    missing = required - set(config)
    if missing:
        raise RuntimeError(f"configuration missing fields: {sorted(missing)}")
    revision = config["system_under_test"].get("revision")
    if not revision or not re.fullmatch(r"[0-9a-f]{40}", revision):
        raise RuntimeError("system-under-test revision must be an exact 40-character commit SHA")
    return config, sha256_file(path)


def pick_device(requested: str = "auto") -> str:
    if requested not in {"auto", "cpu", "mps", "cuda"}:
        raise ValueError(f"unsupported device: {requested}")
    if requested == "cuda" and not torch.cuda.is_available():
        raise RuntimeError("CUDA was requested but is unavailable")
    if requested == "mps" and not (
        getattr(torch.backends, "mps", None) and torch.backends.mps.is_available()
    ):
        raise RuntimeError("MPS was requested but is unavailable")
    if requested != "auto":
        return requested
    if torch.cuda.is_available():
        return "cuda"
    if getattr(torch.backends, "mps", None) and torch.backends.mps.is_available():
        return "mps"
    return "cpu"


def load_examples(path: pathlib.Path, keep_titles: set[str] | None = None):
    for article in json.loads(path.read_text())["data"]:
        if keep_titles is not None and article["title"] not in keep_titles:
            continue
        for para in article["paragraphs"]:
            context = para["context"]
            for qa in para["qas"]:
                category_match = CATEGORY_RE.search(qa["question"])
                if not category_match:
                    raise RuntimeError(f"cannot parse CUAD category from question {qa['id']}")
                yield {
                    "qid": qa["id"],
                    "contract": article["title"],
                    "category": category_match.group(1),
                    "question": qa["question"],
                    "context": context,
                    "answers": [answer["text"] for answer in qa.get("answers", [])],
                    "is_impossible": bool(qa.get("is_impossible", False)),
                }


def featurize(example: dict, tokenizer, max_len: int, stride: int) -> list[dict]:
    encoded = tokenizer(
        example["question"],
        example["context"],
        truncation="only_second",
        max_length=max_len,
        stride=stride,
        return_overflowing_tokens=True,
        return_offsets_mapping=True,
        padding="max_length",
    )
    features = []
    for feature_idx in range(len(encoded["input_ids"])):
        sequence_ids = encoded.sequence_ids(feature_idx)
        offsets = [
            offset if sequence_ids[token_idx] == 1 else None
            for token_idx, offset in enumerate(encoded["offset_mapping"][feature_idx])
        ]
        features.append(
            {
                "input_ids": encoded["input_ids"][feature_idx],
                "attention_mask": encoded["attention_mask"][feature_idx],
                "offsets": offsets,
            }
        )
    return features


@torch.no_grad()
def score_features(model, features: list[dict], device: str, batch_size: int):
    starts, ends = [], []
    for start in range(0, len(features), batch_size):
        chunk = features[start : start + batch_size]
        input_ids = torch.tensor([feature["input_ids"] for feature in chunk], device=device)
        attention = torch.tensor(
            [feature["attention_mask"] for feature in chunk], device=device
        )
        output = model(input_ids=input_ids, attention_mask=attention)
        starts.append(output.start_logits.float().cpu().numpy())
        ends.append(output.end_logits.float().cpu().numpy())
    return np.concatenate(starts), np.concatenate(ends)


def postprocess(
    example: dict,
    features: list[dict],
    start_logits,
    end_logits,
    n_best: int,
    max_answer_tokens: int,
) -> dict:
    """Return the best distinct source spans and score each against null."""
    null_score = min(
        float(start_logits[idx][0] + end_logits[idx][0]) for idx in range(len(features))
    )
    candidates_by_location: dict[tuple[int, int], dict] = {}
    for feature_idx, feature in enumerate(features):
        start_row, end_row = start_logits[feature_idx], end_logits[feature_idx]
        start_indices = np.argsort(start_row)[-n_best:][::-1]
        end_indices = np.argsort(end_row)[-n_best:][::-1]
        offsets = feature["offsets"]
        for start_idx in start_indices:
            for end_idx in end_indices:
                if start_idx >= len(offsets) or end_idx >= len(offsets):
                    continue
                if offsets[start_idx] is None or offsets[end_idx] is None:
                    continue
                if end_idx < start_idx or end_idx - start_idx + 1 > max_answer_tokens:
                    continue
                start_char, end_char = int(offsets[start_idx][0]), int(offsets[end_idx][1])
                if end_char <= start_char:
                    continue
                score = float(start_row[start_idx] + end_row[end_idx])
                location = (start_char, end_char)
                prior = candidates_by_location.get(location)
                if prior is None or score > prior["score"]:
                    candidates_by_location[location] = {
                        "text": example["context"][start_char:end_char],
                        "score": score,
                        "answer_confidence": score - null_score,
                        "start_char": start_char,
                        "end_char": end_char,
                        "feature_index": feature_idx,
                    }
    candidates = sorted(
        candidates_by_location.values(), key=lambda item: item["score"], reverse=True
    )[:n_best]
    best = candidates[0] if candidates else None
    return {
        "candidates": candidates,
        "predicted_text": best["text"] if best else "",
        "answer_confidence": best["answer_confidence"] if best else None,
        "best_non_null_score": best["score"] if best else None,
        "null_score": null_score,
        "start_char": best["start_char"] if best else None,
        "end_char": best["end_char"] if best else None,
        "n_features": len(features),
        "best_feature_index": best["feature_index"] if best else None,
    }


def execution_identity(
    *, config: dict, config_sha: str, data_sha: str, split_sha: str | None,
    split: str | None, device: str, batch_size: int
) -> dict:
    return {
        "config_id": config["artifact_id"],
        "config_sha256": config_sha,
        "model": config["system_under_test"]["model"],
        "model_revision": config["system_under_test"]["revision"],
        "input_sha256": data_sha,
        "split_registry_sha256": split_sha,
        "split": split,
        "decoding": config["decoding"],
        "device": device,
        "batch_size": batch_size,
    }


def read_resume(path: pathlib.Path, identity: dict) -> set[str]:
    completed: set[str] = set()
    if not path.exists():
        return completed
    with path.open() as handle:
        for line_number, line in enumerate(handle, 1):
            if not line.endswith("\n"):
                raise RuntimeError(
                    f"{path}:{line_number} is truncated (missing newline); refusing unsafe resume"
                )
            try:
                row = json.loads(line)
            except json.JSONDecodeError as exc:
                raise RuntimeError(f"{path}:{line_number} is invalid JSON; refusing resume") from exc
            qid = row.get("qid")
            if not qid or qid in completed:
                raise RuntimeError(f"{path}:{line_number} has a missing or duplicate qid")
            if row.get("execution") != identity:
                raise RuntimeError(
                    f"{path}:{line_number} was produced under a different execution identity"
                )
            completed.add(qid)
    return completed


def write_completion(path: pathlib.Path, expected_qids: set[str], identity: dict) -> pathlib.Path:
    seen: set[str] = set()
    with path.open() as handle:
        for line in handle:
            row = json.loads(line)
            if row["qid"] in seen:
                raise RuntimeError(f"duplicate qid at completion: {row['qid']}")
            seen.add(row["qid"])
    if seen != expected_qids:
        missing = len(expected_qids - seen)
        extra = len(seen - expected_qids)
        raise RuntimeError(f"incomplete output: missing={missing}, unexpected={extra}")
    marker = pathlib.Path(str(path) + ".complete.json")
    payload = {
        "artifact": path.name,
        "sha256": sha256_file(path),
        "questions": len(seen),
        "execution": identity,
    }
    temp = marker.with_suffix(marker.suffix + ".tmp")
    temp.write_text(json.dumps(payload, indent=2) + "\n")
    temp.replace(marker)
    return marker


def main() -> None:
    parser = argparse.ArgumentParser(description="CUAD extractive baseline runner")
    parser.add_argument("--data", required=True)
    parser.add_argument("--split-registry")
    parser.add_argument(
        "--split", choices=["validation_titles", "train_dev_titles", "test_titles"]
    )
    parser.add_argument("--out", required=True)
    parser.add_argument("--config", default="config/evaluation_config.json")
    parser.add_argument("--run-manifest")
    parser.add_argument("--device", default="auto")
    parser.add_argument("--batch-size", type=int, default=8)
    parser.add_argument("--limit", type=int)
    args = parser.parse_args()

    root = pathlib.Path(__file__).resolve().parents[2]
    config_path = pathlib.Path(args.config)
    if not config_path.is_absolute():
        config_path = root / config_path
    config, config_sha = load_config(config_path)

    if bool(args.split_registry) != bool(args.split):
        parser.error("--split-registry and --split must be supplied together")
    if args.batch_size < 1:
        parser.error("--batch-size must be positive")

    if args.run_manifest:
        run_path = pathlib.Path(args.run_manifest)
        if not run_path.is_absolute():
            run_path = root / run_path
        run = json.loads(run_path.read_text())
        if run["configuration"]["sha256"] != config_sha:
            raise RuntimeError("run manifest does not match the evaluation configuration")
        args.device = run["runtime"]["device"]
        args.batch_size = int(run["runtime"]["batch_size"])

    data_path = pathlib.Path(args.data)
    if not data_path.is_absolute():
        data_path = root / data_path
    data_sha = sha256_file(data_path)

    titles, split_sha = None, None
    if args.split_registry:
        split_path = pathlib.Path(args.split_registry)
        if not split_path.is_absolute():
            split_path = root / split_path
        split_sha = sha256_file(split_path)
        titles = set(json.loads(split_path.read_text())[args.split])

    device = pick_device(args.device)
    identity = execution_identity(
        config=config,
        config_sha=config_sha,
        data_sha=data_sha,
        split_sha=split_sha,
        split=args.split,
        device=device,
        batch_size=args.batch_size,
    )

    examples = list(load_examples(data_path, titles))
    if args.limit is not None:
        examples = examples[: args.limit]
    expected_qids = {example["qid"] for example in examples}
    if len(expected_qids) != len(examples):
        raise RuntimeError("input contains duplicate question ids")

    out_path = pathlib.Path(args.out)
    if not out_path.is_absolute():
        out_path = root / out_path
    out_path.parent.mkdir(parents=True, exist_ok=True)
    marker_path = pathlib.Path(str(out_path) + ".complete.json")
    if marker_path.exists():
        marker = json.loads(marker_path.read_text())
        if (
            marker.get("sha256") != sha256_file(out_path)
            or marker.get("execution") != identity
            or marker.get("questions") != len(expected_qids)
        ):
            raise RuntimeError(f"stale or mismatched completion marker: {marker_path}")
        print(f"already complete and verified: {out_path}")
        return

    completed = read_resume(out_path, identity)
    unexpected = completed - expected_qids
    if unexpected:
        raise RuntimeError(f"resume file contains {len(unexpected)} qids outside this run")
    if completed:
        print(f"resuming: {len(completed):,} questions already scored")

    model_name = config["system_under_test"]["model"]
    revision = config["system_under_test"]["revision"]
    decoding = config["decoding"]
    tokenizer = AutoTokenizer.from_pretrained(model_name, revision=revision, use_fast=True)
    model = AutoModelForQuestionAnswering.from_pretrained(model_name, revision=revision)
    model.to(device).eval()

    todo = [example for example in examples if example["qid"] not in completed]
    print(
        f"device={device}  model={model_name}@{revision[:12]}  "
        f"questions={len(examples):,}  to_run={len(todo):,}"
    )
    started = time.time()
    feature_count = 0
    with out_path.open("a") as handle:
        for index, example in enumerate(todo, 1):
            features = featurize(
                example,
                tokenizer,
                decoding["max_seq_len"],
                decoding["doc_stride"],
            )
            start_logits, end_logits = score_features(
                model, features, device, args.batch_size
            )
            record = postprocess(
                example,
                features,
                start_logits,
                end_logits,
                decoding["n_best"],
                decoding["max_answer_tokens"],
            )
            record.update(
                {
                    "qid": example["qid"],
                    "contract": example["contract"],
                    "category": example["category"],
                    "gold_answers": example["answers"],
                    "is_impossible": example["is_impossible"],
                    "context_chars": len(example["context"]),
                    "execution": identity,
                }
            )
            handle.write(json.dumps(record) + "\n")
            handle.flush()
            feature_count += len(features)
            if index % 25 == 0 or index == len(todo):
                elapsed = time.time() - started
                rate = feature_count / max(elapsed, 1e-9)
                eta = (len(todo) - index) * (feature_count / index) / max(rate, 1e-9)
                print(
                    f"  {index:>5}/{len(todo)}  feats={feature_count:,}  "
                    f"{rate:6.1f} feat/s  elapsed={elapsed/60:5.1f}m  eta={eta/60:5.1f}m",
                    flush=True,
                )

    marker = write_completion(out_path, expected_qids, identity)
    print(
        f"done: {len(todo):,} new questions, {feature_count:,} forward passes, "
        f"{(time.time()-started)/60:.1f} min -> {out_path}"
    )
    print(f"completion record -> {marker}")


if __name__ == "__main__":
    main()


==> anc/src/cuad_eval/runmanifest.py <==
"""ZET-EVAL-R-###: fail-closed freeze, authorization and result seal."""
from __future__ import annotations

import argparse
import datetime
import hashlib
import json
import pathlib
import platform
import re
import sys

REQUIRED_INPUTS = (
    "ZET-EVAL-D-001_dataset_manifest.json",
    "ZET-EVAL-SPLIT-001_split_registry.json",
    "ZET-EVAL-S-001_segment_registry.json",
    "ZET-EVAL-T-001_threshold_record.json",
)


def sha256_file(path: pathlib.Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def analysis_files(root: pathlib.Path) -> list[pathlib.Path]:
    paths = sorted((root / "src" / "cuad_eval").glob("*.py"))
    paths.extend(sorted(root.glob("run_stage*.sh")))
    paths.extend(
        [
            root / "requirements.txt",
            root / "config" / "evaluation_config.json",
            root / "docs" / "ANALYSIS_PLAN_ADDENDUM.md",
        ]
    )
    return paths


def analysis_hash(root: pathlib.Path) -> dict:
    missing = [path for path in analysis_files(root) if not path.exists()]
    if missing:
        raise RuntimeError(f"analysis-plan files missing: {[str(path) for path in missing]}")
    per_file = {
        str(path.relative_to(root)): sha256_file(path) for path in analysis_files(root)
    }
    combined = hashlib.sha256(
        json.dumps(per_file, sort_keys=True).encode()
    ).hexdigest()
    return {"per_file": per_file, "combined_sha256": combined}


def environment() -> dict:
    output = {
        "python": sys.version.split()[0],
        "platform": platform.platform(),
        "machine": platform.machine(),
        "processor": platform.processor(),
    }
    for module in ("torch", "transformers", "numpy"):
        try:
            output[module] = __import__(module).__version__
        except Exception:
            output[module] = None
    try:
        import torch

        output["device_resolved_auto"] = (
            "cuda"
            if torch.cuda.is_available()
            else "mps"
            if getattr(torch.backends, "mps", None) and torch.backends.mps.is_available()
            else "cpu"
        )
        if torch.cuda.is_available():
            output["gpu"] = torch.cuda.get_device_name(0)
    except Exception:
        output["device_resolved_auto"] = None
    return output


def validate_dataset_files(root: pathlib.Path, manifest: dict) -> None:
    data_dir = root / "data" / "cuad_v1"
    for relative, metadata in manifest["files"].items():
        path = data_dir / relative
        if not path.exists():
            raise RuntimeError(f"dataset file is missing: {path}")
        if path.stat().st_size != metadata["bytes"] or sha256_file(path) != metadata["sha256"]:
            raise RuntimeError(f"dataset file does not match its manifest: {path}")


def build_state(root: pathlib.Path) -> dict:
    manifests = root / "manifests"
    missing = [name for name in REQUIRED_INPUTS if not (manifests / name).exists()]
    if missing:
        raise RuntimeError(f"cannot freeze; required artifacts missing: {missing}")

    input_artifacts = {
        name: sha256_file(manifests / name) for name in REQUIRED_INPUTS
    }
    dataset_manifest = json.loads(
        (manifests / "ZET-EVAL-D-001_dataset_manifest.json").read_text()
    )
    validate_dataset_files(root, dataset_manifest)

    config_path = root / "config" / "evaluation_config.json"
    config = json.loads(config_path.read_text())
    revision = config["system_under_test"].get("revision", "")
    if not re.fullmatch(r"[0-9a-f]{40}", revision):
        raise RuntimeError("evaluation config does not contain an exact model commit SHA")

    threshold = json.loads(
        (manifests / "ZET-EVAL-T-001_threshold_record.json").read_text()
    )
    validation_execution = threshold["validation_predictions"]["execution"]
    if validation_execution["config_sha256"] != sha256_file(config_path):
        raise RuntimeError("validation predictions used a different evaluation configuration")
    runtime = {
        "device": validation_execution["device"],
        "batch_size": validation_execution["batch_size"],
    }
    return {
        "configuration": {
            "path": "config/evaluation_config.json",
            "sha256": sha256_file(config_path),
            "artifact_id": config["artifact_id"],
        },
        "system_under_test": config["system_under_test"],
        "decoding": config["decoding"],
        "runtime": runtime,
        "analysis_plan_and_code": analysis_hash(root),
        "input_artifacts": input_artifacts,
        "environment": environment(),
        "seeds": {"split": 20260805, "bootstrap": 20260805},
    }


def compare_state(frozen: dict, current: dict) -> list[str]:
    drift = []
    for field in (
        "configuration",
        "system_under_test",
        "decoding",
        "runtime",
        "input_artifacts",
        "environment",
        "seeds",
    ):
        if frozen.get(field) != current.get(field):
            drift.append(f"{field} changed")
    frozen_code = frozen["analysis_plan_and_code"]
    current_code = current["analysis_plan_and_code"]
    if frozen_code["combined_sha256"] != current_code["combined_sha256"]:
        all_paths = sorted(set(frozen_code["per_file"]) | set(current_code["per_file"]))
        for path in all_paths:
            if frozen_code["per_file"].get(path) != current_code["per_file"].get(path):
                drift.append(f"analysis plan/code changed: {path}")
    return drift


def verify(root: pathlib.Path, run_id: str) -> tuple[dict, pathlib.Path]:
    path = root / "manifests" / f"{run_id}_run_manifest.json"
    if not path.exists():
        raise RuntimeError(f"no frozen run manifest: {path}")
    frozen = json.loads(path.read_text())
    current = build_state(root)
    drift = compare_state(frozen, current)
    if drift:
        details = "\n".join(f"  - {item}" for item in drift)
        raise RuntimeError(
            "FREEZE VIOLATION — locked test use is forbidden:\n"
            f"{details}\nCreate a new run ID and repeat validation."
        )
    return frozen, path


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("command", choices=["freeze", "verify", "authorize-test", "seal"])
    parser.add_argument("--run-id", default="ZET-EVAL-R-001")
    args = parser.parse_args()

    root = pathlib.Path(__file__).resolve().parents[2]
    manifest_path = root / "manifests" / f"{args.run_id}_run_manifest.json"
    test_output = root / "results" / "raw" / f"test_predictions_{args.run_id}.jsonl"
    completion = pathlib.Path(str(test_output) + ".complete.json")

    try:
        if args.command == "freeze":
            if manifest_path.exists():
                raise RuntimeError(
                    f"{manifest_path.name} already exists; changed work requires a new run ID"
                )
            existing_test_artifacts = sorted((root / "results" / "raw").glob("test_predictions_*.jsonl*"))
            if existing_test_artifacts:
                raise RuntimeError(
                    "test prediction artifacts already exist before freeze: "
                    + ", ".join(str(path) for path in existing_test_artifacts)
                )
            state = build_state(root)
            record = {
                "artifact_id": args.run_id,
                "protocol": "ZET-EVAL-P-001 v0.1 with pre-execution addendum 2026-08-20",
                "frozen_at_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
                **state,
                "test_output": str(test_output.relative_to(root)),
            }
            manifest_path.write_text(json.dumps(record, indent=2) + "\n")
            print(f"FROZEN -> {manifest_path}")
            print(f"  model sha : {record['system_under_test']['revision']}")
            print(
                f"  code sha  : {record['analysis_plan_and_code']['combined_sha256'][:16]}..."
            )
            print(
                f"  runtime   : {record['runtime']['device']} batch={record['runtime']['batch_size']}"
            )
            return

        frozen, _ = verify(root, args.run_id)
        print(f"VERIFIED: {args.run_id} matches the frozen state")
        if args.command == "verify":
            return
        if args.command == "authorize-test":
            if completion.exists():
                raise RuntimeError("locked test is already complete; a second run is not authorized")
            print("AUTHORIZED: locked test may start or resume")
            return

        if not completion.exists() or not test_output.exists():
            raise RuntimeError("cannot seal: completed locked-test artifacts are missing")
        completion_record = json.loads(completion.read_text())
        if completion_record.get("sha256") != sha256_file(test_output):
            raise RuntimeError("cannot seal: prediction output hash does not match completion record")
        seal_path = root / "manifests" / f"{args.run_id}_result_seal.json"
        seal = {
            "artifact_id": f"{args.run_id}-RESULT-SEAL",
            "run_manifest_sha256": sha256_file(manifest_path),
            "test_predictions": {
                "path": str(test_output.relative_to(root)),
                "sha256": sha256_file(test_output),
                "questions": completion_record["questions"],
                "completion_sha256": sha256_file(completion),
            },
            "sealed_at_utc": datetime.datetime.now(datetime.timezone.utc).isoformat(),
        }
        rendered = json.dumps(seal, indent=2) + "\n"
        if seal_path.exists() and seal_path.read_text() != rendered:
            raise RuntimeError(f"refusing to overwrite existing result seal: {seal_path}")
        seal_path.write_text(rendered)
        print(f"SEALED -> {seal_path}")
    except RuntimeError as exc:
        print(f"REFUSING: {exc}")
        sys.exit(2)


if __name__ == "__main__":
    main()


==> anc/src/cuad_eval/segments.py <==
"""ZET-EVAL-S-001: complete segment registry and sufficiency rules.

Cut points are derived from training data only. Test labels are used only to
record support counts before any test prediction exists. S1-S8 from Protocol
v0.1 are all represented; S3N is a clearly labelled supplemental normalized
view and never replaces the preregistered raw S3 result.
"""
from __future__ import annotations

import collections
import json
import pathlib
import re
import statistics
import sys

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from splits import contract_type_norm, contract_type_raw  # noqa: E402

MIN_CONTRACT_UNITS = 30
CATEGORY_RE = re.compile(r'related to "([^"]+)"')

CLAUSE_FAMILY = {
    "general": {
        "Document Name",
        "Parties",
        "Agreement Date",
        "Effective Date",
        "Expiration Date",
        "Renewal Term",
        "Notice Period To Terminate Renewal",
        "Governing Law",
    },
    "restrictive_covenants": {
        "Non-Compete",
        "Exclusivity",
        "No-Solicit Of Customers",
        "Competitive Restriction Exception",
        "No-Solicit Of Employees",
        "Non-Disparagement",
        "Rofr/Rofo/Rofn",
        "Most Favored Nation",
    },
}


def whitespace_tokens(text: str) -> int:
    return len(text.split())


def family(category: str) -> str:
    for family_name, members in CLAUSE_FAMILY.items():
        if category in members:
            return family_name
    return "revenue_risks"


def rows(path: pathlib.Path) -> list[dict]:
    output = []
    for article in json.loads(path.read_text())["data"]:
        for paragraph in article["paragraphs"]:
            context = paragraph["context"]
            for qa in paragraph["qas"]:
                match = CATEGORY_RE.search(qa["question"])
                if not match:
                    raise RuntimeError(f"cannot parse category from {qa['id']}")
                answers = [answer["text"] for answer in qa.get("answers", [])]
                output.append(
                    {
                        "qid": qa["id"],
                        "contract": article["title"],
                        "category": match.group(1),
                        "family": family(match.group(1)),
                        "contract_type_raw": contract_type_raw(article["title"]),
                        "contract_type_norm": contract_type_norm(article["title"]),
                        "context_chars": len(context),
                        "context_tokens": whitespace_tokens(context),
                        "positive": bool(answers),
                        "n_reference_spans": len(answers),
                        "max_span_tokens": max(
                            (whitespace_tokens(answer) for answer in answers), default=None
                        ),
                    }
                )
    return output


def quantile_edges(values: list[int], n: int) -> list[int]:
    if len(values) < n:
        raise RuntimeError(f"need at least {n} observations for {n}-quantile cut points")
    return [round(value) for value in statistics.quantiles(values, n=n)]


def training_cutpoints(training_rows: list[dict]) -> dict:
    context_by_contract = {}
    for row in training_rows:
        context_by_contract[row["contract"]] = row["context_tokens"]
    span_lengths = [
        row["max_span_tokens"] for row in training_rows if row["max_span_tokens"] is not None
    ]
    prevalence = collections.Counter(
        row["category"] for row in training_rows if row["positive"]
    )
    prevalence_values = sorted(prevalence.values())
    return {
        "S4_doc_length_quartiles_whitespace_tokens": quantile_edges(
            sorted(context_by_contract.values()), 4
        ),
        "S7_span_length_quartiles_whitespace_tokens": quantile_edges(span_lengths, 4),
        "S5_prevalence_tertiles_positive_questions": quantile_edges(prevalence_values, 3),
        "token_definition": "Unicode whitespace-separated tokens via Python str.split()",
        "derivation_boundary": "official CUAD training JSON only",
    }


def bucket(value: int, edges: list[int], names: list[str]) -> str:
    for edge, name in zip(edges, names):
        if value <= edge:
            return name
    return names[-1]


def segment_memberships(row: dict, cutpoints: dict, prevalence: dict[str, int]) -> list[tuple]:
    doc_bucket = bucket(
        row["context_tokens"],
        cutpoints["S4_doc_length_quartiles_whitespace_tokens"],
        ["Q1_shortest", "Q2_short", "Q3_long", "Q4_longest"],
    )
    prevalence_bucket = bucket(
        prevalence[row["category"]],
        cutpoints["S5_prevalence_tertiles_positive_questions"],
        ["rare", "medium", "common"],
    )
    status = "positive" if row["positive"] else "no_answer"
    memberships = [
        ("S1", "clause_category", row["category"], "preregistered", "both"),
        ("S2", "clause_family", row["family"], "preregistered", "both"),
        ("S3", "contract_type_raw", row["contract_type_raw"], "preregistered", "both"),
        ("S3N", "contract_type_normalized", row["contract_type_norm"], "supplemental", "both"),
        ("S4", "doc_length_quartile", doc_bucket, "preregistered", "both"),
        ("S5", "category_prevalence", prevalence_bucket, "preregistered", "both"),
        (
            "S6",
            "answer_status",
            status,
            "preregistered",
            "recall" if row["positive"] else "false_positive",
        ),
        (
            "S8A",
            "category_x_doc_length",
            f"{row['category']} | {doc_bucket}",
            "preregistered",
            "both",
        ),
        (
            "S8B",
            "family_x_contract_type_raw",
            f"{row['family']} | {row['contract_type_raw']}",
            "preregistered",
            "both",
        ),
    ]
    if row["positive"]:
        span_bucket = bucket(
            row["max_span_tokens"],
            cutpoints["S7_span_length_quartiles_whitespace_tokens"],
            ["Q1_shortest", "Q2_short", "Q3_long", "Q4_longest"],
        )
        memberships.append(
            ("S7", "span_length_quartile", span_bucket, "preregistered", "recall")
        )
    return memberships


def support_record(
    segment_id: str,
    name: str,
    value: str,
    registration: str,
    metric_scope: str,
    segment_rows: list[dict],
) -> dict:
    contracts = {row["contract"] for row in segment_rows}
    positive_contracts = {row["contract"] for row in segment_rows if row["positive"]}
    negative_contracts = {row["contract"] for row in segment_rows if not row["positive"]}
    recall_sufficient = len(positive_contracts) >= MIN_CONTRACT_UNITS
    false_positive_sufficient = len(negative_contracts) >= MIN_CONTRACT_UNITS
    if metric_scope == "recall":
        reported_metric_sufficient = recall_sufficient
    elif metric_scope == "false_positive":
        reported_metric_sufficient = false_positive_sufficient
    else:
        reported_metric_sufficient = recall_sufficient and false_positive_sufficient
    return {
        "segment_id": segment_id,
        "segment": name,
        "value": value,
        "registration": registration,
        "metric_scope": metric_scope,
        "n_contracts": len(contracts),
        "n_questions": len(segment_rows),
        "n_positive_questions": sum(row["positive"] for row in segment_rows),
        "n_positive_contracts": len(positive_contracts),
        "n_negative_questions": sum(not row["positive"] for row in segment_rows),
        "n_negative_contracts": len(negative_contracts),
        "n_reference_spans": sum(row["n_reference_spans"] for row in segment_rows),
        "sufficiency": {
            "recall": recall_sufficient,
            "false_positive": false_positive_sufficient,
            "reported_metric_scope": reported_metric_sufficient,
        },
        "sufficient_for_release_conclusion": reported_metric_sufficient,
    }


def build(data_dir: pathlib.Path) -> dict:
    training_rows = rows(data_dir / "train_separate_questions.json")
    test_rows = rows(data_dir / "test.json")
    cutpoints = training_cutpoints(training_rows)
    prevalence = collections.Counter(
        row["category"] for row in training_rows if row["positive"]
    )

    groups: dict[tuple, list[dict]] = collections.defaultdict(list)
    for row in test_rows:
        for membership in segment_memberships(row, cutpoints, prevalence):
            groups[membership].append(row)

    segments = [
        support_record(*key, segment_rows)
        for key, segment_rows in sorted(groups.items(), key=lambda item: tuple(map(str, item[0])))
    ]
    preregistered = [row for row in segments if row["registration"] == "preregistered"]
    insufficient = [
        row for row in preregistered if not row["sufficient_for_release_conclusion"]
    ]
    by_id = {}
    for segment_id in sorted({row["segment_id"] for row in segments}):
        segment_rows = [row for row in segments if row["segment_id"] == segment_id]
        by_id[segment_id] = {
            "rows": len(segment_rows),
            "insufficient": sum(
                not row["sufficient_for_release_conclusion"] for row in segment_rows
            ),
            "registration": segment_rows[0]["registration"],
        }
    return {
        "artifact_id": "ZET-EVAL-S-001",
        "protocol": "ZET-EVAL-P-001 v0.1 with pre-execution addendum 2026-08-20",
        "min_contract_units": MIN_CONTRACT_UNITS,
        "sufficiency_rule": (
            "Metric-specific: recall requires >=30 positive contracts; false-positive "
            "analysis requires >=30 negative contracts; a two-sided release conclusion requires both."
        ),
        "test_boundary": (
            "Support counts use public test ground truth before model predictions; no test "
            "prediction or error was used to define a segment."
        ),
        "frozen_cutpoints": cutpoints,
        "training_category_positive_questions": dict(sorted(prevalence.items())),
        "summary": {
            "preregistered_segment_rows": len(preregistered),
            "preregistered_insufficient_rows": len(insufficient),
            "preregistered_insufficient_pct": round(
                100 * len(insufficient) / len(preregistered), 1
            ),
            "all_rows_including_supplemental": len(segments),
            "by_segment": by_id,
        },
        "segments": segments,
    }


if __name__ == "__main__":
    root = pathlib.Path(__file__).resolve().parents[2]
    registry = build(root / "data" / "cuad_v1")
    output = root / "manifests" / "ZET-EVAL-S-001_segment_registry.json"
    output.write_text(json.dumps(registry, indent=2) + "\n")
    print(f"wrote {output}")
    print("frozen cut points:")
    for name, value in registry["frozen_cutpoints"].items():
        print(f"  {name}: {value}")
    summary = registry["summary"]
    print(
        f"preregistered rows={summary['preregistered_segment_rows']}  "
        f"insufficient={summary['preregistered_insufficient_rows']} "
        f"({summary['preregistered_insufficient_pct']}%)"
    )
    for segment_id, value in summary["by_segment"].items():
        print(
            f"  {segment_id:<3} {value['registration']:<13} "
            f"rows={value['rows']:>4} insufficient={value['insufficient']:>4}"
        )


==> anc/src/cuad_eval/splits.py <==
"""Split registry: preserve the official CUAD contract-level holdout and carve a
validation set from TRAIN ONLY. Protocol ZET-EVAL-P-001 v0.1 sec. 2.

Test predictions must not be inspected until the system manifest and threshold
record are frozen (protocol sec. 3, freeze rule).
"""
from __future__ import annotations
import json, random, re, hashlib, pathlib, collections

SEED = 20260805
VAL_FRACTION = 0.15

# Normalisation for CUAD contract-type strings parsed from document titles.
# Titles are inconsistent: clean names ("Development Agreement") are mixed with
# raw SEC exhibit strings ("2020-EX-10.1-COOPERATION AGREEMENT").
_EX_PREFIX = re.compile(r"^\s*\d{4}-EX-[\w.]+-", re.I)

TYPE_FAMILIES = [
    ("LICENSE",       ("license", "licence")),
    ("DISTRIBUTION",  ("distributor", "distribution", "reseller", "supply", "franchise")),
    ("DEVELOPMENT",   ("development", "manufactur", "engineering")),
    ("MARKETING",     ("co-brand", "cobrand", "endorsement", "sponsorship", "promotion",
                       "advertising", "affiliate", "marketing")),
    ("SERVICE",       ("service", "hosting", "maintenance", "consulting", "outsourc",
                       "transportation", "agency")),
    ("IP",            ("intellectual property", "trademark", "patent", "copyright")),
    ("CORPORATE",     ("joint venture", "joint filing", "cooperation", "strategic alliance",
                       "collaboration", "partnership")),
]


def contract_type_raw(title: str) -> str:
    return title.split("_")[-1].strip()


def contract_type_norm(title: str) -> str:
    """Coarse, preregistered contract-type family. Returns 'OTHER' when unmatched."""
    t = _EX_PREFIX.sub("", contract_type_raw(title)).lower()
    for family, keys in TYPE_FAMILIES:
        if any(k in t for k in keys):
            return family
    return "OTHER"


def _load(path: pathlib.Path) -> list[dict]:
    return json.load(open(path))["data"]


def build(data_dir: pathlib.Path) -> dict:
    train = _load(data_dir / "train_separate_questions.json")
    test  = _load(data_dir / "test.json")

    # Stratify the validation carve-out by normalised contract type.
    by_family: dict[str, list[str]] = collections.defaultdict(list)
    for a in train:
        by_family[contract_type_norm(a["title"])].append(a["title"])

    rng = random.Random(SEED)
    val: list[str] = []
    for fam in sorted(by_family):
        titles = sorted(by_family[fam])
        rng.shuffle(titles)
        k = max(1, round(len(titles) * VAL_FRACTION)) if titles else 0
        val.extend(titles[:k])
    val_set = set(val)
    dev = [a["title"] for a in train if a["title"] not in val_set]

    reg = {
        "artifact_id": "ZET-EVAL-SPLIT-001",
        "protocol": "ZET-EVAL-P-001 v0.1",
        "seed": SEED,
        "val_fraction_target": VAL_FRACTION,
        "official_split": "preserved (contract-level, as published by The Atticus Project)",
        "counts": {"train_dev": len(dev), "validation": len(val), "test": len(test)},
        "validation_stratified_by": "contract_type_norm",
        "validation_titles": sorted(val_set),
        "train_dev_titles": sorted(dev),
        "test_titles": sorted(a["title"] for a in test),
    }
    payload = json.dumps(
        {k: reg[k] for k in ("validation_titles", "train_dev_titles", "test_titles")},
        sort_keys=True).encode()
    reg["split_sha256"] = hashlib.sha256(payload).hexdigest()
    return reg


if __name__ == "__main__":
    root = pathlib.Path(__file__).resolve().parents[2]
    reg = build(root / "data" / "cuad_v1")
    out = root / "manifests" / "ZET-EVAL-SPLIT-001_split_registry.json"
    out.write_text(json.dumps(reg, indent=2))
    print(f"wrote {out}")
    print("  counts:", reg["counts"])
    print("  split_sha256:", reg["split_sha256"])


==> anc/src/cuad_eval/thresholds.py <==
"""ZET-EVAL-T-001: validation-only, multi-span threshold selection."""
from __future__ import annotations

import argparse
import collections
import hashlib
import json
import pathlib
import sys

import numpy as np

sys.path.insert(0, str(pathlib.Path(__file__).resolve().parent))
from matching import JACCARD_THRESHOLD, jaccard, score_prediction_set  # noqa: E402
from metrics import aupr, precision_at_recall  # noqa: E402

RECALL_TARGET = 0.90


def sha256_file(path: pathlib.Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def load_complete(jsonl: pathlib.Path) -> tuple[list[dict], dict]:
    marker_path = pathlib.Path(str(jsonl) + ".complete.json")
    if not marker_path.exists():
        raise RuntimeError(f"missing completion record: {marker_path}")
    marker = json.loads(marker_path.read_text())
    if marker.get("sha256") != sha256_file(jsonl):
        raise RuntimeError("validation predictions do not match their completion record")

    rows, qids = [], set()
    identity = None
    with jsonl.open() as handle:
        for line_number, line in enumerate(handle, 1):
            row = json.loads(line)
            if row["qid"] in qids:
                raise RuntimeError(f"duplicate qid at line {line_number}: {row['qid']}")
            qids.add(row["qid"])
            if identity is None:
                identity = row["execution"]
            elif row["execution"] != identity:
                raise RuntimeError("validation file mixes multiple execution identities")
            if not isinstance(row.get("candidates"), list):
                raise RuntimeError(f"line {line_number} has no candidate list")
            rows.append(row)
    if marker.get("questions") != len(rows) or marker.get("execution") != identity:
        raise RuntimeError("validation completion metadata is inconsistent")
    return rows, marker


def predictions_at_threshold(row: dict, threshold: float) -> list[str]:
    """Return distinct texts, mirroring the official CUAD evaluator."""
    texts = [
        candidate["text"]
        for candidate in row["candidates"]
        if float(candidate["answer_confidence"]) >= threshold and candidate["text"]
    ]
    return list(dict.fromkeys(texts))


def counts_at_threshold(rows: list[dict], threshold: float) -> dict:
    tp = fp = fn = returned_questions = returned_spans = 0
    for row in rows:
        predictions = predictions_at_threshold(row, threshold)
        references = row.get("gold_answers") or []
        scored = score_prediction_set(predictions, references)
        tp += scored["tp"]
        fp += scored["fp"]
        fn += scored["fn"]
        returned_questions += bool(predictions)
        returned_spans += len(predictions)
    precision = tp / (tp + fp) if tp + fp else None
    recall = tp / (tp + fn) if tp + fn else None
    f1 = (
        2 * precision * recall / (precision + recall)
        if precision is not None and recall is not None and precision + recall > 0
        else 0.0 if precision is not None and recall is not None
        else None
    )
    return {
        "tp": tp,
        "fp": fp,
        "fn": fn,
        "precision": precision,
        "recall": recall,
        "f1": f1,
        "questions_with_returned_span": returned_questions,
        "returned_spans": returned_spans,
    }


def confidence_curve(rows: list[dict]) -> list[tuple[float, dict]]:
    """Compute every distinct cutoff in one descending event pass.

    A brute-force threshold scan repeatedly re-normalizes the same spans. This
    version precomputes candidate/reference matches once, then updates TP/FP/FN
    when each distinct candidate text becomes active. It is exactly equivalent
    to ``counts_at_threshold`` at every candidate confidence.
    """
    events: dict[float, list[tuple[int, list[int]]]] = collections.defaultdict(list)
    reference_counts = []
    for question_index, row in enumerate(rows):
        references = row.get("gold_answers") or []
        reference_counts.append(len(references))
        best_confidence_by_text: dict[str, float] = {}
        for candidate in row["candidates"]:
            text = candidate["text"]
            if not text:
                continue
            confidence = float(candidate["answer_confidence"])
            best_confidence_by_text[text] = max(
                confidence, best_confidence_by_text.get(text, -float("inf"))
            )
        for text, confidence in best_confidence_by_text.items():
            matches = [
                reference_index
                for reference_index, reference in enumerate(references)
                if jaccard(text, reference) >= JACCARD_THRESHOLD
            ]
            events[confidence].append((question_index, matches))

    covered = [set() for _ in rows]
    active_questions: set[int] = set()
    tp = fp = returned_spans = 0
    fn = sum(reference_counts)
    curve = []
    for confidence in sorted(events, reverse=True):
        for question_index, matches in events[confidence]:
            active_questions.add(question_index)
            returned_spans += 1
            if not matches:
                fp += 1
            for reference_index in matches:
                if reference_index not in covered[question_index]:
                    covered[question_index].add(reference_index)
                    tp += 1
                    fn -= 1
        precision = tp / (tp + fp) if tp + fp else None
        recall = tp / (tp + fn) if tp + fn else None
        curve.append(
            (
                confidence,
                {
                    "tp": tp,
                    "fp": fp,
                    "fn": fn,
                    "precision": precision,
                    "recall": recall,
                    "f1": (
                        2 * precision * recall / (precision + recall)
                        if precision is not None and recall is not None and precision + recall > 0
                        else 0.0 if precision is not None and recall is not None
                        else None
                    ),
                    "questions_with_returned_span": len(active_questions),
                    "returned_spans": returned_spans,
                },
            )
        )
    return curve


def select_for_category(rows: list[dict], recall_target: float = RECALL_TARGET) -> dict:
    n_references = sum(len(row.get("gold_answers") or []) for row in rows)
    n_positive_questions = sum(bool(row.get("gold_answers")) for row in rows)
    contracts = len({row["contract"] for row in rows})
    thresholds = sorted(
        {
            float(candidate["answer_confidence"])
            for row in rows
            for candidate in row["candidates"]
        },
        reverse=True,
    )

    base = {
        "n_questions": len(rows),
        "n_contracts": contracts,
        "n_positive_questions": n_positive_questions,
        "n_reference_spans": n_references,
        "candidate_thresholds_evaluated": len(thresholds),
    }
    if n_references == 0:
        return {
            **base,
            "threshold": None,
            "target_attained": False,
            "reason": "no reference spans in validation; recall undefined and all cases escalate",
            "max_recall_available": None,
            "aupr": None,
            "precision_at_80_recall": None,
            "precision_at_90_recall": None,
            "at_threshold": None,
        }
    if not thresholds:
        return {
            **base,
            "threshold": None,
            "target_attained": False,
            "reason": "system returned no candidate spans; all cases escalate",
            "max_recall_available": 0.0,
            "aupr": 0.0,
            "precision_at_80_recall": None,
            "precision_at_90_recall": None,
            "at_threshold": None,
        }

    curve = confidence_curve(rows)
    precision = np.array([
        point[1]["precision"] if point[1]["precision"] is not None else 1.0
        for point in curve
    ])
    recall = np.array([point[1]["recall"] for point in curve], dtype=float)
    p80, attained80 = precision_at_recall(precision, recall, 0.80)
    p90, attained90 = precision_at_recall(precision, recall, 0.90)

    chosen_point = next(
        (point for point in curve if point[1]["recall"] >= recall_target),
        curve[-1],
    )
    target_attained = chosen_point[1]["recall"] >= recall_target
    return {
        **base,
        "threshold": chosen_point[0],
        "threshold_rule": (
            "highest candidate-confidence threshold attaining target recall"
            if target_attained
            else "minimum candidate-confidence threshold; target unattained"
        ),
        "target_attained": target_attained,
        "max_recall_available": float(recall.max()),
        "aupr": aupr(precision, recall),
        "precision_at_80_recall": p80 if attained80 else None,
        "precision_at_90_recall": p90 if attained90 else None,
        "at_threshold": chosen_point[1],
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--validation-predictions", required=True)
    parser.add_argument("--out")
    args = parser.parse_args()

    root = pathlib.Path(__file__).resolve().parents[2]
    input_path = pathlib.Path(args.validation_predictions)
    if not input_path.is_absolute():
        input_path = root / input_path
    rows, completion = load_complete(input_path)
    by_category: dict[str, list[dict]] = collections.defaultdict(list)
    for row in rows:
        by_category[row["category"]].append(row)
    if len(by_category) != 41:
        raise RuntimeError(f"expected 41 CUAD categories, found {len(by_category)}")

    per_category = {
        category: select_for_category(category_rows)
        for category, category_rows in sorted(by_category.items())
    }
    attained = [category for category, value in per_category.items() if value["target_attained"]]
    shortfall = [
        category
        for category, value in per_category.items()
        if not value["target_attained"] and value["n_reference_spans"] > 0
    ]
    undefined = [
        category
        for category, value in per_category.items()
        if value["n_reference_spans"] == 0
    ]
    record = {
        "artifact_id": "ZET-EVAL-T-001",
        "protocol": "ZET-EVAL-P-001 v0.1 with pre-execution addendum 2026-08-20",
        "selected_on": "validation split only",
        "validation_predictions": {
            "path": str(input_path.relative_to(root)),
            "sha256": sha256_file(input_path),
            "completion_sha256": sha256_file(
                pathlib.Path(str(input_path) + ".complete.json")
            ),
            "questions": len(rows),
            "execution": completion["execution"],
        },
        "recall_target": RECALL_TARGET,
        "unit": "reference and candidate source spans; multiple spans retained",
        "consequence_mapping": (
            "All 41 categories require human review. No category is released to "
            "autonomous handling by this record."
        ),
        "summary": {
            "categories": len(per_category),
            "target_attained": len(attained),
            "shortfall_recorded": len(shortfall),
            "recall_undefined": len(undefined),
        },
        "shortfall_categories": sorted(shortfall),
        "undefined_categories": sorted(undefined),
        "per_category": per_category,
        "claims_rule": (
            "Thresholds are frozen here and must not be relaxed after test results are observed."
        ),
    }

    output_path = (
        pathlib.Path(args.out)
        if args.out
        else root / "manifests" / "ZET-EVAL-T-001_threshold_record.json"
    )
    if not output_path.is_absolute():
        output_path = root / output_path
    rendered = json.dumps(record, indent=2) + "\n"
    if output_path.exists() and output_path.read_text() != rendered:
        raise RuntimeError(
            f"refusing to overwrite changed threshold artifact: {output_path}; use a new artifact ID"
        )
    output_path.write_text(rendered)
    print(f"wrote {output_path}")
    summary = record["summary"]
    print(
        f"  categories={summary['categories']}  attained {RECALL_TARGET:.0%} recall="
        f"{summary['target_attained']}  shortfall={summary['shortfall_recorded']}  "
        f"undefined={summary['recall_undefined']}"
    )


if __name__ == "__main__":
    main()

